Evaluating the Uncertainty in Mean Residual Times: Estimators Based on Residence Times from Discrete Time Processes

In this work, we propose estimators for the uncertainty in mean residual times that require, for their evaluation, statistically independent individual residence times obtained from a discrete time process. We examine their performance through numerical experiments involving well-known probability distributions, and an application example using molecular dynamics simulation results, from an aqueous NaCl solution, is provided. These computationally inexpensive estimators, capable of achieving very accurate outcomes, serve as useful tools for assessing and reporting uncertainties in mean residual times across a wide range of simulations.

==> anc/SI.txt <==
u: mean
cm[i]: i-th central moment
n: sample size


S1:

Var(f)=cm[2]/(4*n)


S2:

Var(f)=cm[2]/(4*n)+((-1+n)*cm[2]^2)/(2*n^3*u^2)+((-1+n)*cm[3])/(2*n^2*u)+((-1+n)^2*(-cm[2]^2+cm[4]))/(4*n^3*u^2)


S3:

Var(f)=(1/(4*n^5*u^4))*(30*cm[2]^3-10*cm[3]^2-15*cm[2]*cm[4]+n^4*(u^4*cm[2]+cm[2]^3+2*u^3*cm[3]-2*u*cm[2]*cm[3]+u^2*(-3*cm[2]^2+cm[4]))+n^3*(-9*cm[2]^3-2*u^3*cm[3]+cm[3]^2+4*u^2*(3*cm[2]^2-cm[4])+3*cm[2]*cm[4]+2*u*(8*cm[2]*cm[3]-cm[5]))+n*(-57*cm[2]^3+20*u*cm[2]*cm[3]+17*cm[3]^2+29*cm[2]*cm[4]-2*u*cm[5]-2*cm[6])+cm[6]+n^2*(35*cm[2]^3-8*cm[3]^2-17*cm[2]*cm[4]+u^2*(-9*cm[2]^2+3*cm[4])+u*(-34*cm[2]*cm[3]+4*cm[5])+cm[6]))


S4:

Var(f)=(1/(4*n^7*u^6))*(-630*cm[2]^4+560*cm[2]*cm[3]^2+420*cm[2]^2*cm[4]-35*cm[4]^2+n^6*u^2*(u^4*cm[2]+cm[2]^3+2*u^3*cm[3]-2*u*cm[2]*cm[3]+u^2*(-3*cm[2]^2+cm[4]))+n^5*(2*cm[2]^4-2*u^5*cm[3]-12*u*cm[2]^2*cm[3]+4*u^4*(3*cm[2]^2-cm[4])+u^2*(-17*cm[2]^3+5*cm[3]^2+7*cm[2]*cm[4])+u^3*(24*cm[2]*cm[3]-2*cm[5]))-56*cm[3]*cm[5]-28*cm[2]*cm[6]+n^4*(u^4*(-9*cm[2]^2+3*cm[4])+2*cm[2]*(-20*cm[2]^3+10*cm[3]^2+7*cm[2]*cm[4])+u^3*(-62*cm[2]*cm[3]+6*cm[5])+2*u*(66*cm[2]^2*cm[3]-6*cm[3]*cm[4]-5*cm[2]*cm[5])+u^2*(91*cm[2]^3-28*cm[3]^2-47*cm[2]*cm[4]+3*cm[6]))+n^3*(296*cm[2]^4-158*cm[2]^2*cm[4]+u^3*(40*cm[2]*cm[3]-4*cm[5])+6*(cm[4]^2+2*cm[3]*cm[5])+u^2*(-165*cm[2]^3+53*cm[3]^2+85*cm[2]*cm[4]-6*cm[6])+8*cm[2]*(-25*cm[3]^2+cm[6])-2*u*(262*cm[2]^2*cm[3]-35*cm[3]*cm[4]-27*cm[2]*cm[5]+cm[7]))+2*n*(663*cm[2]^4+35*u*cm[3]*cm[4]+32*cm[4]^2-6*cm[2]^2*(35*u*cm[3]+72*cm[4])+54*cm[3]*cm[5]+cm[2]*(-560*cm[3]^2+21*u*cm[5]+30*cm[6])-u*cm[7]-cm[8])+cm[8]+n^2*(-954*cm[2]^4+740*cm[2]*cm[3]^2+588*cm[2]^2*cm[4]-35*cm[4]^2-64*cm[3]*cm[5]-40*cm[2]*cm[6]+3*u^2*(30*cm[2]^3-10*cm[3]^2-15*cm[2]*cm[4]+cm[6])+2*u*(412*cm[2]^2*cm[3]-64*cm[3]*cm[4]-43*cm[2]*cm[5]+2*cm[7])+cm[8]))


S5:

Var(f)=(1/(4*n^9*u^8))*((-1+n)^2*cm[10]+n^8*u^4*(u^4*cm[2]+cm[2]^3+2*u^3*cm[3]-2*u*cm[2]*cm[3]+u^2*(-3*cm[2]^2+cm[4]))+n^7*u^2*(8*cm[2]^4-2*u^5*cm[3]-18*u*cm[2]^2*cm[3]+4*u^4*(3*cm[2]^2-cm[4])+u^2*(-23*cm[2]^3+5*cm[3]^2+7*cm[2]*cm[4])+u^3*(24*cm[2]*cm[3]-2*cm[5]))+n^6*(15*cm[2]^5-72*u*cm[2]^3*cm[3]+u^6*(-9*cm[2]^2+3*cm[4])+2*u^2*cm[2]*(-68*cm[2]^3+26*cm[3]^2+23*cm[2]*cm[4])+u^5*(-62*cm[2]*cm[3]+6*cm[5])+2*u^3*(119*cm[2]^2*cm[3]-13*cm[3]*cm[4]-9*cm[2]*cm[5])+u^4*(139*cm[2]^3-36*cm[3]^2-61*cm[2]*cm[4]+3*cm[6]))+n^5*(12*cm[2]^2*(-30*cm[2]^3+17*cm[3]^2+10*cm[2]*cm[4])+u^5*(40*cm[2]*cm[3]-4*cm[5])+2*u*(630*cm[2]^3*cm[3]-20*cm[3]^3-96*cm[2]*cm[3]*cm[4]-35*cm[2]^2*cm[5])+u^4*(-267*cm[2]^3+81*cm[3]^2+129*cm[2]*cm[4]-8*cm[6])+u^2*(932*cm[2]^4-564*cm[2]*cm[3]^2-494*cm[2]^2*cm[4]+20*cm[4]^2+34*cm[3]*cm[5]+24*cm[2]*cm[6])-2*u^3*(507*cm[2]^2*cm[3]-72*cm[3]*cm[4]-52*cm[2]*cm[5]+2*cm[7]))+3*(7560*cm[2]^5-6300*cm[2]^3*cm[4]+1400*cm[3]^2*cm[4]-42*cm[5]^2-420*cm[2]^2*(30*cm[3]^2-cm[6])-70*cm[4]*cm[6]-40*cm[3]*cm[7]+15*cm[2]*(70*cm[4]^2+112*cm[3]*cm[5]-cm[8]))+n^4*(3570*cm[2]^5-1980*cm[2]^3*cm[4]+160*cm[3]^2*cm[4]+cm[2]*(135*cm[4]^2+224*cm[3]*cm[5])+5*u^4*(30*cm[2]^3-10*cm[3]^2-15*cm[2]*cm[4]+cm[6])+cm[2]^2*(-3448*cm[3]^2+76*cm[6])+2*u^3*(817*cm[2]^2*cm[3]-129*cm[3]*cm[4]-85*cm[2]*cm[5]+4*cm[7])-2*u*(4142*cm[2]^3*cm[3]-200*cm[3]^3-982*cm[2]*cm[3]*cm[4]-355*cm[2]^2*cm[5]+25*cm[4]*cm[5]+20*cm[3]*cm[6]+12*cm[2]*cm[7])+u^2*(-2910*cm[2]^4+2172*cm[2]*cm[3]^2+1792*cm[2]^2*cm[4]-109*cm[4]^2-188*cm[3]*cm[5]-120*cm[2]*cm[6]+3*cm[8]))-n^2*(-43935*cm[2]^5+33480*cm[2]^3*cm[4]-5780*cm[3]^2*cm[4]+136*cm[5]^2+10*cm[2]^2*(6348*cm[3]^2-221*cm[6])+242*cm[4]*cm[6]+160*cm[3]*cm[7]-5*cm[2]*(915*cm[4]^2+1528*cm[3]*cm[5]-15*cm[8])+3*u^2*(630*cm[2]^4-420*cm[2]^2*cm[4]+35*cm[4]^2+56*cm[3]*cm[5]+28*cm[2]*(-20*cm[3]^2+cm[6])-cm[8])+2*u*(16350*cm[2]^3*cm[3]-1120*cm[3]^3-5170*cm[2]*cm[3]*cm[4]-1635*cm[2]^2*cm[5]+237*cm[4]*cm[5]+168*cm[3]*cm[6]+80*cm[2]*cm[7]-2*cm[9]))+n^3*(-17550*cm[2]^5+12030*cm[2]^3*cm[4]-1600*cm[3]^2*cm[4]+25*cm[5]^2+4*cm[2]^2*(5471*cm[3]^2-176*cm[6])+46*cm[4]*cm[6]+32*cm[3]*cm[7]-4*u^3*(210*cm[2]^2*cm[3]-35*cm[3]*cm[4]-21*cm[2]*cm[5]+cm[7])+2*u^2*(1998*cm[2]^4-1670*cm[2]*cm[3]^2-1302*cm[2]^2*cm[4]+97*cm[4]^2+161*cm[3]*cm[5]+90*cm[2]*cm[6]-3*cm[8])+cm[2]*(-1315*cm[4]^2-2228*cm[3]*cm[5]+17*cm[8])+2*u*(12338*cm[2]^3*cm[3]-740*cm[3]^3-3536*cm[2]*cm[3]*cm[4]-1199*cm[2]^2*cm[5]+136*cm[4]*cm[5]+104*cm[3]*cm[6]+56*cm[2]*cm[7]-cm[9]))+n*(-52290*cm[2]^5-8540*cm[3]^2*cm[4]+630*cm[2]^3*(24*u*cm[3]+67*cm[4])+237*cm[5]^2+2*cm[2]^2*(41320*cm[3]^2-756*u*cm[5]-1421*cm[6])+406*cm[4]*cm[6]+248*cm[3]*cm[7]+cm[2]*(-5040*u*cm[3]*cm[4]-6545*cm[4]^2-10676*cm[3]*cm[5]+72*u*cm[7]+103*cm[8])-2*u*(560*cm[3]^3-126*cm[4]*cm[5]-84*cm[3]*cm[6]+cm[9])))


S6:

Var(f)=(1/(4*n^11*u^10))*(cm[12]+n^10*u^6*(u^4*cm[2]+cm[2]^3+2*u^3*cm[3]-2*u*cm[2]*cm[3]+u^2*(-3*cm[2]^2+cm[4]))+n^9*u^4*(8*cm[2]^4-2*u^5*cm[3]-18*u*cm[2]^2*cm[3]+4*u^4*(3*cm[2]^2-cm[4])+u^2*(-23*cm[2]^3+5*cm[3]^2+7*cm[2]*cm[4])+u^3*(24*cm[2]*cm[3]-2*cm[5]))+n^8*u^2*(39*cm[2]^5-146*u*cm[2]^3*cm[3]+u^6*(-9*cm[2]^2+3*cm[4])+2*u^2*cm[2]*(-89*cm[2]^3+42*cm[3]^2+32*cm[2]*cm[4])+u^5*(-62*cm[2]*cm[3]+6*cm[5])+2*u^3*(144*cm[2]^2*cm[3]-13*cm[3]*cm[4]-9*cm[2]*cm[5])+u^4*(139*cm[2]^3-36*cm[3]^2-61*cm[2]*cm[4]+3*cm[6]))+n^7*(96*cm[2]^6-606*u*cm[2]^4*cm[3]+4*u^2*cm[2]^2*(-252*cm[2]^3+159*cm[3]^2+85*cm[2]*cm[4])+u^7*(40*cm[2]*cm[3]-4*cm[5])+2*u^3*(1263*cm[2]^3*cm[3]-36*cm[3]^3-189*cm[2]*cm[3]*cm[4]-71*cm[2]^2*cm[5])+u^6*(-267*cm[2]^3+81*cm[3]^2+129*cm[2]*cm[4]-8*cm[6])+2*u^4*(709*cm[2]^4-464*cm[2]*cm[3]^2-386*cm[2]^2*cm[4]+17*cm[4]^2+29*cm[3]*cm[5]+19*cm[2]*cm[6])-2*u^5*(687*cm[2]^2*cm[3]-87*cm[3]*cm[4]-63*cm[2]*cm[5]+2*cm[7]))+n^6*(cm[2]^3*(-3321*cm[2]^3+2776*cm[3]^2+1113*cm[2]*cm[4])+2*u*cm[2]*(7422*cm[2]^3*cm[3]-544*cm[3]^3-1372*cm[2]*cm[3]*cm[4]-333*cm[2]^2*cm[5])+5*u^6*(30*cm[2]^3-10*cm[3]^2-15*cm[2]*cm[4]+cm[6])+u^2*(10398*cm[2]^5-5786*cm[2]^3*cm[4]+472*cm[3]^2*cm[4]+cm[2]*(391*cm[4]^2+688*cm[3]*cm[5])+cm[2]^2*(-10508*cm[3]^2+226*cm[6]))+2*u^5*(1182*cm[2]^2*cm[3]-179*cm[3]*cm[4]-117*cm[2]*cm[5]+5*cm[7])-2*u^3*(8287*cm[2]^3*cm[3]-382*cm[3]^3-1953*cm[2]*cm[3]*cm[4]-715*cm[2]^2*cm[5]+51*cm[4]*cm[5]+39*cm[3]*cm[6]+24*cm[2]*cm[7])+u^4*(-4704*cm[2]^4+2922*cm[2]^2*cm[4]-183*cm[4]^2-316*cm[3]*cm[5]+4*cm[2]*(901*cm[3]^2-49*cm[6])+5*cm[8]))+n^5*(46788*cm[2]^6+544*cm[3]^4-26832*cm[2]^4*cm[4]+5544*cm[2]*cm[3]^2*cm[4]+56*cm[2]^2*(41*cm[4]^2+72*cm[3]*cm[5])+cm[2]^3*(-65524*cm[3]^2+862*cm[6])-6*u^5*(210*cm[2]^2*cm[3]-35*cm[3]*cm[4]-21*cm[2]*cm[5]+cm[7])-2*u*(71880*cm[2]^4*cm[3]-5265*cm[2]^3*cm[5]+cm[3]*(455*cm[4]^2+388*cm[3]*cm[5])+cm[2]*(-8848*cm[3]^3+651*cm[4]*cm[5]+500*cm[3]*cm[6])+cm[2]^2*(-22074*cm[3]*cm[4]+148*cm[7]))+2*u^4*(3303*cm[2]^4-2780*cm[2]*cm[3]^2-2157*cm[2]^2*cm[4]+162*cm[4]^2+269*cm[3]*cm[5]+149*cm[2]*cm[6]-5*cm[8])+u^2*(-52038*cm[2]^5+35692*cm[2]^3*cm[4]-4764*cm[3]^2*cm[4]+77*cm[5]^2+cm[2]^2*(66048*cm[3]^2-2102*cm[6])+136*cm[4]*cm[6]+96*cm[3]*cm[7]+cm[2]*(-3887*cm[4]^2-6756*cm[3]*cm[5]+51*cm[8]))+2*u^3*(24677*cm[2]^3*cm[3]-1456*cm[3]^3-7059*cm[2]*cm[3]*cm[4]-2405*cm[2]^2*cm[5]+274*cm[4]*cm[5]+206*cm[3]*cm[6]+112*cm[2]*cm[7]-2*cm[9]))+n^2*(cm[12]-122*cm[10]*cm[2]-2866275*cm[2]^6+6806340*cm[2]^3*cm[3]^2-157080*cm[3]^4+2631495*cm[2]^4*cm[4]-1464940*cm[2]*cm[3]^2*cm[4]-567810*cm[2]^2*cm[4]^2+16135*cm[4]^3-938952*cm[2]^2*cm[3]*cm[5]+80304*cm[3]*cm[4]*cm[5]+25872*cm[2]*cm[5]^2-171366*cm[2]^3*cm[6]+28624*cm[3]^2*cm[6]+44474*cm[2]*cm[4]*cm[6]-516*cm[6]^2+27968*cm[2]*cm[3]*cm[7]-920*cm[5]*cm[7]+3*u^2*(cm[10]+3*(7560*cm[2]^5-6300*cm[2]^3*cm[4]+1400*cm[3]^2*cm[4]-42*cm[5]^2-420*cm[2]^2*(30*cm[3]^2-cm[6])-70*cm[4]*cm[6]-40*cm[3]*cm[7]+15*cm[2]*(70*cm[4]^2+112*cm[3]*cm[5]-cm[8])))+6069*cm[2]^2*cm[8]-637*cm[4]*cm[8]+2*u*(2*cm[11]+971790*cm[2]^4*cm[3]+23625*cm[3]*cm[4]^2-95856*cm[2]^3*cm[5]+19226*cm[3]^2*cm[5]-881*cm[5]*cm[6]-6*cm[2]^2*(77360*cm[3]*cm[4]-771*cm[7])-654*cm[4]*cm[7]-351*cm[3]*cm[8]+cm[2]*(-202900*cm[3]^3+29343*cm[4]*cm[5]+20234*cm[3]*cm[6]-129*cm[9]))-332*cm[3]*cm[9])-11*(6*cm[10]*cm[2]+113400*cm[2]^6+8400*cm[3]^4-113400*cm[2]^4*cm[4]-1050*cm[4]^3-5040*cm[3]*cm[4]*cm[5]-7560*cm[2]^3*(40*cm[3]^2-cm[6])-1680*cm[3]^2*cm[6]+42*cm[6]^2+72*cm[5]*cm[7]+72*cm[2]*(1050*cm[3]^2*cm[4]-21*cm[5]^2-35*cm[4]*cm[6]-20*cm[3]*cm[7])+270*cm[2]^2*(105*cm[4]^2+168*cm[3]*cm[5]-cm[8])+45*cm[4]*cm[8]+20*cm[3]*cm[9])+n^3*(30*cm[10]*cm[2]+1333554*cm[2]^6-2846852*cm[2]^3*cm[3]^2+54884*cm[3]^4-1125366*cm[2]^4*cm[4]+526924*cm[2]*cm[3]^2*cm[4]+209376*cm[2]^2*cm[4]^2-4515*cm[4]^3+354312*cm[2]^2*cm[3]*cm[5]-23016*cm[3]*cm[4]*cm[5]-7812*cm[2]*cm[5]^2+68618*cm[2]^3*cm[6]-8532*cm[3]^2*cm[6]-13634*cm[2]*cm[4]*cm[6]+97*cm[6]^2-9072*cm[2]*cm[3]*cm[7]+176*cm[5]*cm[7]-2151*cm[2]^2*cm[8]+127*cm[4]*cm[8]+u^2*(-6*cm[10]-156690*cm[2]^5+126480*cm[2]^3*cm[4]-25600*cm[3]^2*cm[4]+713*cm[5]^2+20*cm[2]^2*(12403*cm[3]^2-426*cm[6])+1216*cm[4]*cm[6]+744*cm[3]*cm[7]+cm[2]*(-19605*cm[4]^2-32068*cm[3]*cm[5]+309*cm[8]))-2*u*(cm[11]+833505*cm[2]^4*cm[3]+16135*cm[3]*cm[4]^2-79551*cm[2]^3*cm[5]+13444*cm[3]^2*cm[5]-516*cm[5]*cm[6]-402*cm[4]*cm[7]+cm[2]^2*(-368330*cm[3]*cm[4]+3770*cm[7])-235*cm[3]*cm[8]+cm[2]*(-157080*cm[3]^3+21061*cm[4]*cm[5]+15180*cm[3]*cm[6]-97*cm[9]))+4*u^3*(7560*cm[2]^3*cm[3]-560*cm[3]^3-2520*cm[2]*cm[3]*cm[4]-756*cm[2]^2*cm[5]+126*cm[4]*cm[5]+84*cm[3]*cm[6]+36*cm[2]*cm[7]-cm[9])+72*cm[3]*cm[9])+n^4*(-337572*cm[2]^6-8848*cm[3]^4+248040*cm[2]^4*cm[4]+455*cm[4]^3+2352*cm[3]*cm[4]*cm[5]+2*cm[2]^3*(306730*cm[3]^2-6357*cm[6])+888*cm[3]^2*cm[6]+cm[2]*(-87828*cm[3]^2*cm[4]+210*(4*cm[5]^2+7*cm[4]*cm[6])+1024*cm[3]*cm[7])+u^2*(3*cm[10]+131259*cm[2]^5-100026*cm[2]^3*cm[4]+17292*cm[3]^2*cm[4]-412*cm[5]^2-722*cm[4]*cm[6]+cm[2]^2*(-190836*cm[3]^2+6616*cm[6])-480*cm[3]*cm[7]+cm[2]*(13651*cm[4]^2+23016*cm[3]*cm[5]-225*cm[8]))-5*u^4*(630*cm[2]^4-420*cm[2]^2*cm[4]+35*cm[4]^2+56*cm[3]*cm[5]+28*cm[2]*(-20*cm[3]^2+cm[6])-cm[8])+cm[2]^2*(-35812*cm[4]^2-61992*cm[3]*cm[5]+267*cm[8])+2*u*(342276*cm[2]^4*cm[3]-30207*cm[2]^3*cm[5]+3846*cm[3]^2*cm[5]-97*cm[5]*cm[6]-4*cm[2]^2*(33193*cm[3]*cm[4]-318*cm[7])-78*cm[4]*cm[7]+7*cm[3]*(645*cm[4]^2-7*cm[8])+cm[2]*(-54884*cm[3]^3+6229*cm[4]*cm[5]+4686*cm[3]*cm[6]-23*cm[9]))+u^3*(-65400*cm[2]^3*cm[3]+4460*cm[3]^3+20670*cm[2]*cm[3]*cm[4]+6546*cm[2]^2*cm[5]-950*cm[4]*cm[5]-670*cm[3]*cm[6]-320*cm[2]*cm[7]+8*cm[9]))+n*(-2*cm[12]+158*cm[10]*cm[2]+3074130*cm[2]^6-7836600*cm[2]^3*cm[3]^2+202900*cm[3]^4-2975850*cm[2]^4*cm[4]+1851900*cm[2]*cm[3]^2*cm[4]+703800*cm[2]^2*cm[4]^2-23625*cm[4]^3+1141560*cm[2]^2*cm[3]*cm[5]-115080*cm[3]*cm[4]*cm[5]-35532*cm[2]*cm[5]^2+197760*cm[2]^3*cm[6]-39460*cm[3]^2*cm[6]-60030*cm[2]*cm[4]*cm[6]+881*cm[6]^2-35760*cm[2]*cm[3]*cm[7]+1536*cm[5]*cm[7]-7155*cm[2]^2*cm[8]+1005*cm[4]*cm[8]+480*cm[3]*cm[9]-2*u*(cm[11]+11*(37800*cm[2]^4*cm[3]-3780*cm[2]^3*cm[5]-180*cm[2]^2*(105*cm[3]*cm[4]-cm[7])+3*(350*cm[3]*cm[4]^2+280*cm[3]^2*cm[5]-14*cm[5]*cm[6]-10*cm[4]*cm[7]-5*cm[3]*cm[8])-5*cm[2]*(1680*cm[3]^3-252*cm[4]*cm[5]-168*cm[3]*cm[6]+cm[9])))))


S7:

Var(f)=(1/(4*n^13*u^12))*(cm[14]+n^12*u^8*(u^4*cm[2]+cm[2]^3+2*u^3*cm[3]-2*u*cm[2]*cm[3]+u^2*(-3*cm[2]^2+cm[4]))+n^11*u^6*(8*cm[2]^4-2*u^5*cm[3]-18*u*cm[2]^2*cm[3]+4*u^4*(3*cm[2]^2-cm[4])+u^2*(-23*cm[2]^3+5*cm[3]^2+7*cm[2]*cm[4])+u^3*(24*cm[2]*cm[3]-2*cm[5]))+n^10*u^4*(69*cm[2]^5-176*u*cm[2]^3*cm[3]+u^6*(-9*cm[2]^2+3*cm[4])+4*u^2*cm[2]*(-52*cm[2]^3+21*cm[3]^2+16*cm[2]*cm[4])+u^5*(-62*cm[2]*cm[3]+6*cm[5])+2*u^3*(144*cm[2]^2*cm[3]-13*cm[3]*cm[4]-9*cm[2]*cm[5])+u^4*(139*cm[2]^3-36*cm[3]^2-61*cm[2]*cm[4]+3*cm[6]))+n^9*u^2*(306*cm[2]^6-1186*u*cm[2]^4*cm[3]+2*u^2*cm[2]^2*(-864*cm[2]^3+513*cm[3]^2+290*cm[2]*cm[4])+u^7*(40*cm[2]*cm[3]-4*cm[5])+4*u^3*(859*cm[2]^3*cm[3]-28*cm[3]^3-137*cm[2]*cm[3]*cm[4]-48*cm[2]^2*cm[5])+u^6*(-267*cm[2]^3+81*cm[3]^2+129*cm[2]*cm[4]-8*cm[6])+2*u^4*(904*cm[2]^4-534*cm[2]*cm[3]^2-446*cm[2]^2*cm[4]+17*cm[4]^2+29*cm[3]*cm[5]+19*cm[2]*cm[6])-2*u^5*(687*cm[2]^2*cm[3]-87*cm[3]*cm[4]-63*cm[2]*cm[5]+2*cm[7]))+n^8*(945*cm[2]^7-6150*u*cm[2]^5*cm[3]+u^2*cm[2]^3*(-10251*cm[2]^3+8176*cm[3]^2+3423*cm[2]*cm[4])+4*u^3*cm[2]*(7351*cm[2]^3*cm[3]-552*cm[3]^3-1366*cm[2]*cm[3]*cm[4]-329*cm[2]^2*cm[5])+5*u^8*(30*cm[2]^3-10*cm[3]^2-15*cm[2]*cm[4]+cm[6])+u^4*(17538*cm[2]^5-9746*cm[2]^3*cm[4]+762*cm[3]^2*cm[4]+cm[2]*(661*cm[4]^2+1130*cm[3]*cm[5])+cm[2]^2*(-17218*cm[3]^2+378*cm[6]))+2*u^7*(1182*cm[2]^2*cm[3]-179*cm[3]*cm[4]-117*cm[2]*cm[5]+5*cm[7])-2*u^5*(11962*cm[2]^3*cm[3]-582*cm[3]^3-2888*cm[2]*cm[3]*cm[4]-1032*cm[2]^2*cm[5]+77*cm[4]*cm[5]+59*cm[3]*cm[6]+35*cm[2]*cm[7])+u^6*(-6294*cm[2]^4+4584*cm[2]*cm[3]^2+3702*cm[2]^2*cm[4]-213*cm[4]^2-368*cm[3]*cm[5]-228*cm[2]*cm[6]+5*cm[8]))+n^7*(5*cm[2]^4*(-8127*cm[2]^3+8065*cm[3]^2+2709*cm[2]*cm[4])+20*u*cm[2]^2*(10155*cm[2]^3*cm[3]-1278*cm[3]^3-2120*cm[2]*cm[3]*cm[4]-381*cm[2]^2*cm[5])+2*u^2*(71064*cm[2]^6+832*cm[3]^4-40716*cm[2]^4*cm[4]+8312*cm[2]*cm[3]^2*cm[4]+cm[2]^2*(3493*cm[4]^2+5979*cm[3]*cm[5])+cm[2]^3*(-97492*cm[3]^2+1299*cm[6]))-6*u^7*(210*cm[2]^2*cm[3]-35*cm[3]*cm[4]-21*cm[2]*cm[5]+cm[7])-2*u^3*(143170*cm[2]^4*cm[3]-10481*cm[2]^3*cm[5]+5*cm[3]*(179*cm[4]^2+156*cm[3]*cm[5])-2*cm[2]*(8904*cm[3]^3-649*cm[4]*cm[5]-502*cm[3]*cm[6])+cm[2]^2*(-44019*cm[3]*cm[4]+295*cm[7]))+2*u^6*(4548*cm[2]^4-3760*cm[2]*cm[3]^2-2907*cm[2]^2*cm[4]+212*cm[4]^2+351*cm[3]*cm[5]+193*cm[2]*cm[6]-6*cm[8])+u^4*(-87138*cm[2]^5+59752*cm[2]^3*cm[4]-7834*cm[3]^2*cm[4]+129*cm[5]^2+234*cm[2]^2*(467*cm[3]^2-15*cm[6])+228*cm[4]*cm[6]+158*cm[3]*cm[7]+cm[2]*(-6517*cm[4]^2-11198*cm[3]*cm[5]+85*cm[8]))+u^5*(73044*cm[2]^3*cm[3]-4392*cm[3]^3-21068*cm[2]*cm[3]*cm[4]-7116*cm[2]^2*cm[5]+824*cm[4]*cm[5]+620*cm[3]*cm[6]+332*cm[2]*cm[7]-6*cm[9]))+13*(-7*cm[12]*cm[2]+7484400*cm[2]^7-28*cm[11]*cm[3]-29106000*cm[2]^4*cm[3]^2+2587200*cm[2]*cm[3]^4+77*cm[10]*(6*cm[2]^2-cm[4])-8731800*cm[2]^5*cm[4]+11642400*cm[2]^2*cm[3]^2*cm[4]+2910600*cm[2]^3*cm[4]^2-485100*cm[3]^2*cm[4]^2-242550*cm[2]*cm[4]^3+4656960*cm[2]^3*cm[3]*cm[5]-258720*cm[3]^3*cm[5]-1164240*cm[2]*cm[3]*cm[4]*cm[5]-174636*cm[2]^2*cm[5]^2+19404*cm[4]*cm[5]^2+582120*cm[2]^4*cm[6]-388080*cm[2]*cm[3]^2*cm[6]-291060*cm[2]^2*cm[4]*cm[6]+16170*cm[4]^2*cm[6]+25872*cm[3]*cm[5]*cm[6]+6468*cm[2]*cm[6]^2-166320*cm[2]^2*cm[3]*cm[7]+18480*cm[3]*cm[4]*cm[7]+11088*cm[2]*cm[5]*cm[7]-132*cm[7]^2-20790*cm[2]^3*cm[8]+4620*cm[3]^2*cm[8]+6930*cm[2]*cm[4]*cm[8]-231*cm[6]*cm[8]+3080*cm[2]*cm[3]*cm[9]-154*cm[5]*cm[9])+n^5*(-5*(1434132*cm[2]^7-1105524*cm[2]^5*cm[4]-cm[3]^2*(8565*cm[4]^2+4928*cm[3]*cm[5])+cm[2]^4*(-3395650*cm[3]^2+49644*cm[6])+cm[2]*(141680*cm[3]^4-4725*cm[4]^3-24294*cm[3]*cm[4]*cm[5]-9240*cm[3]^2*cm[6])+cm[2]^2*(693100*cm[3]^2*cm[4]-4285*cm[5]^2-7602*cm[4]*cm[6]-5198*cm[3]*cm[7])+cm[2]^3*(189000*cm[4]^2+322456*cm[3]*cm[5]-891*cm[8]))+u^4*(-10*cm[10]-261270*cm[2]^5+210900*cm[2]^3*cm[4]-42610*cm[3]^2*cm[4]+1189*cm[5]^2+4*cm[2]^2*(103280*cm[3]^2-3551*cm[6])+2028*cm[4]*cm[6]+1238*cm[3]*cm[7]+cm[2]*(-32695*cm[4]^2-53418*cm[3]*cm[5]+515*cm[8]))+2*u*(9455880*cm[2]^5*cm[3]+123630*cm[3]^3*cm[4]-753348*cm[2]^4*cm[5]-3717*cm[4]^2*cm[5]-3192*cm[3]*cm[5]^2-5613*cm[3]*cm[4]*cm[6]-5*cm[2]^3*(882728*cm[3]*cm[4]-5625*cm[7])-1916*cm[3]^2*cm[7]+cm[2]*(257598*cm[3]^2*cm[5]-3937*cm[5]*cm[6]-3125*cm[4]*cm[7]+50*cm[3]*(6026*cm[4]^2-39*cm[8]))+cm[2]^2*(-2741170*cm[3]^3+208190*cm[4]*cm[5]+156203*cm[3]*cm[6]-451*cm[9]))-2*u^3*(2*cm[11]+1666005*cm[2]^4*cm[3]+32185*cm[3]*cm[4]^2-159003*cm[2]^3*cm[5]+26912*cm[3]^2*cm[5]-1034*cm[5]*cm[6]-802*cm[4]*cm[7]+cm[2]^2*(-736225*cm[3]*cm[4]+7533*cm[7])-470*cm[3]*cm[8]+cm[2]*(-314440*cm[3]^3+42106*cm[4]*cm[5]+30384*cm[3]*cm[6]-194*cm[9]))+6*u^5*(7560*cm[2]^3*cm[3]-560*cm[3]^3-2520*cm[2]*cm[3]*cm[4]-756*cm[2]^2*cm[5]+126*cm[4]*cm[5]+84*cm[3]*cm[6]+36*cm[2]*cm[7]-cm[9])+u^2*(90*cm[10]*cm[2]+4008744*cm[2]^6+165204*cm[3]^4-3382866*cm[2]^4*cm[4]-13545*cm[4]^3-68918*cm[3]*cm[4]*cm[5]-26*cm[2]^3*(328052*cm[3]^2-7929*cm[6])-25668*cm[3]^2*cm[6]+293*cm[6]^2+526*cm[5]*cm[7]+2*cm[2]*(790272*cm[3]^2*cm[4]-11675*cm[5]^2-20509*cm[4]*cm[6]-13590*cm[3]*cm[7])+cm[2]^2*(629516*cm[4]^2+1060562*cm[3]*cm[5]-6453*cm[8])+381*cm[4]*cm[8]+216*cm[3]*cm[9]))+n^4*(721*cm[10]*cm[2]^2+40463955*cm[2]^7-115274100*cm[2]^4*cm[3]^2+6483400*cm[2]*cm[3]^4-36675450*cm[2]^5*cm[4]+31045100*cm[2]^2*cm[3]^2*cm[4]+8262450*cm[2]^3*cm[4]^2-672600*cm[3]^2*cm[4]^2-361200*cm[2]*cm[4]^3+13930120*cm[2]^3*cm[3]*cm[5]-381920*cm[3]^3*cm[5]-1837540*cm[2]*cm[3]*cm[4]*cm[5]-311524*cm[2]^2*cm[5]^2+10626*cm[4]*cm[5]^2+2039940*cm[2]^4*cm[6]-683760*cm[2]*cm[3]^2*cm[6]-546840*cm[2]^2*cm[4]*cm[6]+9345*cm[4]^2*cm[6]+15960*cm[3]*cm[5]*cm[6]+4830*cm[2]*cm[6]^2-361750*cm[2]^2*cm[3]*cm[7]+12570*cm[3]*cm[4]*cm[7]+8642*cm[2]*cm[5]*cm[7]+5*u^4*(cm[10]+3*(7560*cm[2]^5-6300*cm[2]^3*cm[4]+1400*cm[3]^2*cm[4]-42*cm[5]^2-420*cm[2]^2*(30*cm[3]^2-cm[6])-70*cm[4]*cm[6]-40*cm[3]*cm[7]+15*cm[2]*(70*cm[4]^2+112*cm[3]*cm[5]-cm[8])))-57420*cm[2]^3*cm[8]+3870*cm[3]^2*cm[8]+6225*cm[2]*cm[4]*cm[8]+2*u^3*(4*cm[11]+1943250*cm[2]^4*cm[3]+47215*cm[3]*cm[4]^2-191679*cm[2]^3*cm[5]+38462*cm[3]^2*cm[5]-1763*cm[5]*cm[6]-1307*cm[4]*cm[7]+cm[2]^2*(-928155*cm[3]*cm[4]+9249*cm[7])-702*cm[3]*cm[8]+cm[2]*(-405900*cm[3]^3+58680*cm[4]*cm[5]+40478*cm[3]*cm[6]-258*cm[9]))+3500*cm[2]*cm[3]*cm[9]+u^2*(3*cm[12]-366*cm[10]*cm[2]-8604945*cm[2]^6+20409560*cm[2]^3*cm[3]^2-471800*cm[3]^4+7900185*cm[2]^4*cm[4]-4394560*cm[2]*cm[3]^2*cm[4]-1704750*cm[2]^2*cm[4]^2+48405*cm[4]^3-2814478*cm[2]^2*cm[3]*cm[5]+240742*cm[3]*cm[4]*cm[5]+77510*cm[2]*cm[5]^2-514422*cm[2]^3*cm[6]+85968*cm[3]^2*cm[6]+133570*cm[2]*cm[4]*cm[6]-1552*cm[6]^2+83856*cm[2]*cm[3]*cm[7]-2756*cm[5]*cm[7]+18207*cm[2]^2*cm[8]-1911*cm[4]*cm[8]-996*cm[3]*cm[9])-2*u*(38*cm[11]*cm[2]+102*cm[10]*cm[3]+36280995*cm[2]^5*cm[3]-12571250*cm[2]^2*cm[3]^3-19765960*cm[2]^3*cm[3]*cm[4]+747450*cm[3]^3*cm[4]+1772510*cm[2]*cm[3]*cm[4]^2-3238884*cm[2]^4*cm[5]+1486998*cm[2]*cm[3]^2*cm[5]+1171540*cm[2]^2*cm[4]*cm[5]-36561*cm[4]^2*cm[5]-30828*cm[3]*cm[5]^2+851383*cm[2]^2*cm[3]*cm[6]-53779*cm[3]*cm[4]*cm[6]-35825*cm[2]*cm[5]*cm[6]+143277*cm[2]^3*cm[7]-17622*cm[3]^2*cm[7]-27847*cm[2]*cm[4]*cm[7]+371*cm[6]*cm[7]-16410*cm[2]*cm[3]*cm[8]+303*cm[5]*cm[8]-3443*cm[2]^2*cm[9]+199*cm[4]*cm[9]))+n^6*(5*cm[2]*(147420*cm[2]^6+6160*cm[3]^4-86373*cm[2]^4*cm[4]+30510*cm[2]*cm[3]^2*cm[4]+cm[2]^2*(8505*cm[4]^2+14506*cm[3]*cm[5])-9*cm[2]^3*(28850*cm[3]^2-259*cm[6]))-2*u*(1362930*cm[2]^5*cm[3]+7780*cm[3]^3*cm[4]-86580*cm[2]^4*cm[5]+cm[2]*cm[3]*(19425*cm[4]^2+16756*cm[3]*cm[5])+cm[2]^2*(-297130*cm[3]^3+13909*cm[4]*cm[5]+10643*cm[3]*cm[6])+cm[2]^3*(-489080*cm[3]*cm[4]+2049*cm[7]))+u^4*(5*cm[10]+219129*cm[2]^5-166986*cm[2]^3*cm[4]+28682*cm[3]^2*cm[4]-688*cm[5]^2-1206*cm[4]*cm[6]+cm[2]^2*(-317206*cm[3]^2+11036*cm[6])-796*cm[3]*cm[7]+cm[2]*(22801*cm[4]^2+38286*cm[3]*cm[5]-375*cm[8]))-7*u^6*(630*cm[2]^4-420*cm[2]^2*cm[4]+35*cm[4]^2+56*cm[3]*cm[5]+28*cm[2]*(-20*cm[3]^2+cm[6])-cm[8])+u^2*(-1017972*cm[2]^6-26768*cm[3]^4+747840*cm[2]^4*cm[4]+1365*cm[4]^3+7026*cm[3]*cm[4]*cm[5]+450*cm[2]^3*(4076*cm[3]^2-85*cm[6])+2680*cm[3]^2*cm[6]+cm[2]*(-263408*cm[3]^2*cm[4]+2498*cm[5]^2+4438*cm[4]*cm[6]+3064*cm[3]*cm[7])+cm[2]^2*(-108052*cm[4]^2-185002*cm[3]*cm[5]+801*cm[8]))-2*u^5*(48870*cm[2]^3*cm[3]-3350*cm[3]^3-15480*cm[2]*cm[3]*cm[4]-4890*cm[2]^2*cm[5]+713*cm[4]*cm[5]+503*cm[3]*cm[6]+239*cm[2]*cm[7]-6*cm[9])+2*u^3*(683416*cm[2]^4*cm[3]+8965*cm[3]*cm[4]^2-60307*cm[2]^3*cm[5]+7710*cm[3]^2*cm[5]-195*cm[5]*cm[6]-155*cm[4]*cm[7]+cm[2]^2*(-265157*cm[3]*cm[4]+2539*cm[7])-98*cm[3]*cm[8]-2*cm[2]*(55022*cm[3]^3-6222*cm[4]*cm[5]-4695*cm[3]*cm[6]+23*cm[9])))+n^2*(cm[14]-181*cm[12]*cm[2]+13751*cm[10]*cm[2]^2+256813200*cm[2]^7-604*cm[11]*cm[3]-904101450*cm[2]^4*cm[3]^2+69808200*cm[2]*cm[3]^4-1423*cm[10]*cm[4]-277124085*cm[2]^5*cm[4]+321373150*cm[2]^2*cm[3]^2*cm[4]+82188225*cm[2]^3*cm[4]^2-11134900*cm[3]^2*cm[4]^2-5708850*cm[2]*cm[4]^3+134365350*cm[2]^3*cm[3]*cm[5]-6086080*cm[3]^3*cm[5]-28058380*cm[2]*cm[3]*cm[4]*cm[5]-4410672*cm[2]^2*cm[5]^2+363594*cm[4]*cm[5]^2+17899245*cm[2]^4*cm[6]-9794400*cm[2]*cm[3]^2*cm[6]-7518420*cm[2]^2*cm[4]*cm[6]+310905*cm[4]^2*cm[6]+510552*cm[3]*cm[5]*cm[6]+137634*cm[2]*cm[6]^2-4582370*cm[2]^2*cm[3]*cm[7]+382750*cm[3]*cm[4]*cm[7]+241358*cm[2]*cm[5]*cm[7]-1954*cm[7]^2-634590*cm[2]^3*cm[8]+105090*cm[3]^2*cm[8]+161445*cm[2]*cm[4]*cm[8]-3513*cm[6]*cm[8]+79820*cm[2]*cm[3]*cm[9]-2526*cm[5]*cm[9]+2*u*(2*cm[13]-190*cm[11]*cm[2]-638*cm[10]*cm[3]-80700480*cm[2]^5*cm[3]+34093500*cm[2]^2*cm[3]^3+51693600*cm[2]^3*cm[3]*cm[4]-2663850*cm[3]^3*cm[4]-6063225*cm[2]*cm[3]*cm[4]^2+7920360*cm[2]^4*cm[5]-4906230*cm[2]*cm[3]^2*cm[5]-3721095*cm[2]^2*cm[4]*cm[5]+185955*cm[4]^2*cm[5]+150612*cm[3]*cm[5]^2-2536170*cm[2]^2*cm[3]*cm[6]+254065*cm[3]*cm[4]*cm[6]+156135*cm[2]*cm[5]*cm[6]-378150*cm[2]^3*cm[7]+75230*cm[3]^2*cm[7]+114165*cm[2]*cm[4]*cm[7]-3299*cm[6]*cm[7]+59730*cm[2]*cm[3]*cm[8]-2541*cm[5]*cm[8]+10615*cm[2]^2*cm[9]-1485*cm[4]*cm[9])+3*u^2*(cm[12]-11*(6*cm[10]*cm[2]+113400*cm[2]^6+8400*cm[3]^4-113400*cm[2]^4*cm[4]-1050*cm[4]^3-5040*cm[3]*cm[4]*cm[5]-7560*cm[2]^3*(40*cm[3]^2-cm[6])-1680*cm[3]^2*cm[6]+42*cm[6]^2+72*cm[5]*cm[7]+72*cm[2]*(1050*cm[3]^2*cm[4]-21*cm[5]^2-35*cm[4]*cm[6]-20*cm[3]*cm[7])+270*cm[2]^2*(105*cm[4]^2+168*cm[3]*cm[5]-cm[8])+45*cm[4]*cm[8]+20*cm[3]*cm[9])))+n*(-2*cm[14]+225*cm[12]*cm[2]-15213*cm[10]*cm[2]^2-253346940*cm[2]^7+828*cm[11]*cm[3]+947079000*cm[2]^4*cm[3]^2-79679600*cm[2]*cm[3]^4+2123*cm[10]*cm[4]+286631730*cm[2]^5*cm[4]-361869900*cm[2]^2*cm[3]^2*cm[4]-91302750*cm[2]^3*cm[4]^2+14055125*cm[3]^2*cm[4]^2+7097475*cm[2]*cm[4]^3-147406140*cm[2]^3*cm[3]*cm[5]+7570640*cm[3]^3*cm[5]+34399050*cm[2]*cm[3]*cm[4]*cm[5]+5259429*cm[2]^2*cm[5]^2-522522*cm[4]*cm[5]^2-18925830*cm[2]^4*cm[6]+11688600*cm[2]*cm[3]^2*cm[6]+8849610*cm[2]^2*cm[4]*cm[6]-440055*cm[4]^2*cm[6]-711480*cm[3]*cm[5]*cm[6]-183414*cm[2]*cm[6]^2+5199060*cm[2]^2*cm[3]*cm[7]-518690*cm[3]*cm[4]*cm[7]-317550*cm[2]*cm[5]*cm[7]+3299*cm[7]^2+679635*cm[2]^3*cm[8]-134970*cm[3]^2*cm[8]-204435*cm[2]*cm[4]*cm[8]+5841*cm[6]*cm[8]-95260*cm[2]*cm[3]*cm[9]+4026*cm[5]*cm[9]-2*u*(cm[13]-78*cm[11]*cm[2]-143*(2*cm[10]*cm[3]+226800*cm[2]^5*cm[3]+8400*cm[3]^3*cm[4]-22680*cm[2]^4*cm[5]-630*cm[4]^2*cm[5]-504*cm[3]*cm[5]^2-840*cm[3]*cm[4]*cm[6]-1080*cm[2]^3*(140*cm[3]*cm[4]-cm[7])-240*cm[3]^2*cm[7]+12*cm[6]*cm[7]+9*cm[5]*cm[8]+36*cm[2]*(525*cm[3]*cm[4]^2+420*cm[3]^2*cm[5]-14*cm[5]*cm[6]-10*cm[4]*cm[7]-5*cm[3]*cm[8])+5*cm[4]*cm[9]-30*cm[2]^2*(3360*cm[3]^3-378*cm[4]*cm[5]-252*cm[3]*cm[6]+cm[9]))))+n^3*(47*cm[12]*cm[2]-5265*cm[10]*cm[2]^2-134754165*cm[2]^7+140*cm[11]*cm[3]+434954225*cm[2]^4*cm[3]^2-29568000*cm[2]*cm[3]^4+301*cm[10]*cm[4]+135571905*cm[2]^5*cm[4]-138586600*cm[2]^2*cm[3]^2*cm[4]-36083250*cm[2]^3*cm[4]^2+4015850*cm[3]^2*cm[4]^2+2102100*cm[2]*cm[4]^3-59890060*cm[2]^3*cm[3]*cm[5]+2236080*cm[3]^3*cm[5]+10510520*cm[2]*cm[3]*cm[4]*cm[5]+1711610*cm[2]^2*cm[5]^2-103950*cm[4]*cm[5]^2-8344350*cm[2]^4*cm[6]+3788400*cm[2]*cm[3]^2*cm[6]+2961420*cm[2]^2*cm[4]*cm[6]-90405*cm[4]^2*cm[6]-151368*cm[3]*cm[5]*cm[6]-43134*cm[2]*cm[6]^2+1881230*cm[2]^2*cm[3]*cm[7]-116870*cm[3]*cm[4]*cm[7]-76594*cm[2]*cm[5]*cm[7]+371*cm[7]^2+278190*cm[2]^3*cm[8]-34050*cm[3]^2*cm[8]-53325*cm[2]*cm[4]*cm[8]+675*cm[6]*cm[8]-28100*cm[2]*cm[3]*cm[9]+502*cm[5]*cm[9]+u^2*(-6*cm[12]+474*cm[10]*cm[2]+9224190*cm[2]^6-23506800*cm[2]^3*cm[3]^2+608900*cm[3]^4-8929350*cm[2]^4*cm[4]+5555600*cm[2]*cm[3]^2*cm[4]+2111850*cm[2]^2*cm[4]^2-70875*cm[4]^3+3423840*cm[2]^2*cm[3]*cm[5]-345170*cm[3]*cm[4]*cm[5]-106554*cm[2]*cm[5]^2+593400*cm[2]^3*cm[6]-118420*cm[3]^2*cm[6]-180150*cm[2]*cm[4]*cm[6]+2645*cm[6]^2-107260*cm[2]*cm[3]*cm[7]+4606*cm[5]*cm[7]-21465*cm[2]^2*cm[8]+3015*cm[4]*cm[8]+1440*cm[3]*cm[9])-2*u*(cm[13]-150*cm[11]*cm[2]-454*cm[10]*cm[3]-76357650*cm[2]^5*cm[3]+29793530*cm[2]^2*cm[3]^3+45892200*cm[2]^3*cm[3]*cm[4]-2094250*cm[3]^3*cm[4]-4851160*cm[2]*cm[3]*cm[4]^2+7245426*cm[2]^4*cm[5]-3990226*cm[2]*cm[3]^2*cm[5]-3076734*cm[2]^2*cm[4]*cm[5]+128709*cm[4]^2*cm[5]+106176*cm[3]*cm[5]^2-2160913*cm[2]^2*cm[3]*cm[6]+182111*cm[3]*cm[4]*cm[6]+115951*cm[2]*cm[5]*cm[6]-340911*cm[2]^3*cm[7]+56616*cm[3]^2*cm[7]+87407*cm[2]*cm[4]*cm[7]-1954*cm[6]*cm[7]+48450*cm[2]*cm[3]*cm[8]-1557*cm[5]*cm[8]+9317*cm[2]^2*cm[9]-969*cm[4]*cm[9])-4*u^3*(cm[11]+11*(37800*cm[2]^4*cm[3]-3780*cm[2]^3*cm[5]-180*cm[2]^2*(105*cm[3]*cm[4]-cm[7])+3*(350*cm[3]*cm[4]^2+280*cm[3]^2*cm[5]-14*cm[5]*cm[6]-10*cm[4]*cm[7]-5*cm[3]*cm[8])-5*cm[2]*(1680*cm[3]^3-252*cm[4]*cm[5]-168*cm[3]*cm[6]+cm[9])))))


S8:

Var(f)=(1/(4*n^15*u^14))*(cm[16]-120*cm[14]*cm[2]+10920*cm[12]*cm[2]^2-720720*cm[10]*cm[2]^3-10216206000*cm[2]^8-560*cm[13]*cm[3]+87360*cm[11]*cm[2]*cm[3]+160160*cm[10]*cm[3]^2+54486432000*cm[2]^5*cm[3]^2-10090080000*cm[2]^2*cm[3]^4-1820*cm[12]*cm[4]+240240*cm[10]*cm[2]*cm[4]+13621608000*cm[2]^6*cm[4]-30270240000*cm[2]^3*cm[3]^2*cm[4]+672672000*cm[3]^4*cm[4]-5675670000*cm[2]^4*cm[4]^2+3027024000*cm[2]*cm[3]^2*cm[4]^2+756756000*cm[2]^2*cm[4]^3-15765750*cm[4]^4+n^14*u^10*(u^4*cm[2]+cm[2]^3+2*u^3*cm[3]-2*u*cm[2]*cm[3]+u^2*(-3*cm[2]^2+cm[4]))+n^13*u^8*(8*cm[2]^4-2*u^5*cm[3]-18*u*cm[2]^2*cm[3]+4*u^4*(3*cm[2]^2-cm[4])+u^2*(-23*cm[2]^3+5*cm[3]^2+7*cm[2]*cm[4])+u^3*(24*cm[2]*cm[3]-2*cm[5]))-4368*cm[11]*cm[5]-9081072000*cm[2]^4*cm[3]*cm[5]+1614412800*cm[2]*cm[3]^3*cm[5]+3632428800*cm[2]^2*cm[3]*cm[4]*cm[5]-151351200*cm[3]*cm[4]^2*cm[5]+363242880*cm[2]^3*cm[5]^2-60540480*cm[3]^2*cm[5]^2-90810720*cm[2]*cm[4]*cm[5]^2-8008*cm[10]*cm[6]-908107200*cm[2]^5*cm[6]+1210809600*cm[2]^2*cm[3]^2*cm[6]+605404800*cm[2]^3*cm[4]*cm[6]-100900800*cm[3]^2*cm[4]*cm[6]-75675600*cm[2]*cm[4]^2*cm[6]-121080960*cm[2]*cm[3]*cm[5]*cm[6]+2018016*cm[5]^2*cm[6]-15135120*cm[2]^2*cm[6]^2+1681680*cm[4]*cm[6]^2+n^12*u^6*(69*cm[2]^5-176*u*cm[2]^3*cm[3]+u^6*(-9*cm[2]^2+3*cm[4])+4*u^2*cm[2]*(-52*cm[2]^3+21*cm[3]^2+16*cm[2]*cm[4])+u^5*(-62*cm[2]*cm[3]+6*cm[5])+2*u^3*(144*cm[2]^2*cm[3]-13*cm[3]*cm[4]-9*cm[2]*cm[5])+u^4*(139*cm[2]^3-36*cm[3]^2-61*cm[2]*cm[4]+3*cm[6]))+345945600*cm[2]^3*cm[3]*cm[7]-19219200*cm[3]^3*cm[7]-86486400*cm[2]*cm[3]*cm[4]*cm[7]-25945920*cm[2]^2*cm[5]*cm[7]+2882880*cm[4]*cm[5]*cm[7]+1921920*cm[3]*cm[6]*cm[7]+411840*cm[2]*cm[7]^2+n^11*u^4*(486*cm[2]^6-1786*u*cm[2]^4*cm[3]+2*u^2*cm[2]^2*(-1014*cm[2]^3+663*cm[3]^2+350*cm[2]*cm[4])+u^7*(40*cm[2]*cm[3]-4*cm[5])+4*u^3*(964*cm[2]^3*cm[3]-28*cm[3]^3-137*cm[2]*cm[3]*cm[4]-48*cm[2]^2*cm[5])+u^6*(-267*cm[2]^3+81*cm[3]^2+129*cm[2]*cm[4]-8*cm[6])+2*u^4*(904*cm[2]^4-534*cm[2]*cm[3]^2-446*cm[2]^2*cm[4]+17*cm[4]^2+29*cm[3]*cm[5]+19*cm[2]*cm[6])-2*u^5*(687*cm[2]^2*cm[3]-87*cm[3]*cm[4]-63*cm[2]*cm[5]+2*cm[7]))+32432400*cm[2]^4*cm[8]-21621600*cm[2]*cm[3]^2*cm[8]-16216200*cm[2]^2*cm[4]*cm[8]+900900*cm[4]^2*cm[8]+1441440*cm[3]*cm[5]*cm[8]+720720*cm[2]*cm[6]*cm[8]-6435*cm[8]^2+n^10*u^2*(2745*cm[2]^7-12330*u*cm[2]^5*cm[3]+u^2*cm[2]^3*(-16671*cm[2]^3+13636*cm[3]^2+5583*cm[2]*cm[4])+4*u^3*cm[2]*(11026*cm[2]^3*cm[3]-797*cm[3]^3-2036*cm[2]*cm[3]*cm[4]-497*cm[2]^2*cm[5])+5*u^8*(30*cm[2]^3-10*cm[3]^2-15*cm[2]*cm[4]+cm[6])+u^4*(22698*cm[2]^5-12806*cm[2]^3*cm[4]+1082*cm[3]^2*cm[4]+cm[2]*(901*cm[4]^2+1542*cm[3]*cm[5])+cm[2]^2*(-23218*cm[3]^2+498*cm[6]))+2*u^7*(1182*cm[2]^2*cm[3]-179*cm[3]*cm[4]-117*cm[2]*cm[5]+5*cm[7])-2*u^5*(14482*cm[2]^3*cm[3]-652*cm[3]^3-3238*cm[2]*cm[3]*cm[4]-1158*cm[2]^2*cm[5]+77*cm[4]*cm[5]+59*cm[3]*cm[6]+35*cm[2]*cm[7])+u^6*(-6294*cm[2]^4+4584*cm[2]*cm[3]^2+3702*cm[2]^2*cm[4]-213*cm[4]^2-368*cm[3]*cm[5]-228*cm[2]*cm[6]+5*cm[8]))+n^9*(10170*cm[2]^8-75480*u*cm[2]^6*cm[3]-5*u^2*cm[2]^4*(24003*cm[2]^3-24337*cm[3]^2-8013*cm[2]*cm[4])+4*u^3*cm[2]^2*(101625*cm[2]^3*cm[3]-12690*cm[3]^3-21190*cm[2]*cm[3]*cm[4]-3819*cm[2]^2*cm[5])+2*u^4*(117114*cm[2]^6+1392*cm[3]^4-67176*cm[2]^4*cm[4]+13842*cm[2]*cm[3]^2*cm[4]+cm[2]^2*(5763*cm[4]^2+9985*cm[3]*cm[5])-9*cm[2]^3*(18058*cm[3]^2-239*cm[6]))-6*u^9*(210*cm[2]^2*cm[3]-35*cm[3]*cm[4]-21*cm[2]*cm[5]+cm[7])-2*u^5*(214630*cm[2]^4*cm[3]-15773*cm[2]^3*cm[5]+3*cm[3]*(445*cm[4]^2+382*cm[3]*cm[5])-4*cm[2]*(6552*cm[3]^3-489*cm[4]*cm[5]-373*cm[3]*cm[6])+cm[2]^2*(-65829*cm[3]*cm[4]+443*cm[7]))+2*u^8*(4548*cm[2]^4-3760*cm[2]*cm[3]^2-2907*cm[2]^2*cm[4]+212*cm[4]^2+351*cm[3]*cm[5]+193*cm[2]*cm[6]-6*cm[8])+u^6*(-118158*cm[2]^5+81532*cm[2]^3*cm[4]-11034*cm[3]^2*cm[4]+181*cm[5]^2+2*cm[2]^2*(75329*cm[3]^2-2399*cm[6])+320*cm[4]*cm[6]+222*cm[3]*cm[7]+cm[2]*(-9017*cm[4]^2-15510*cm[3]*cm[5]+117*cm[8]))+u^7*(92784*cm[2]^3*cm[3]-5372*cm[3]^3-25688*cm[2]*cm[3]*cm[4]-8628*cm[2]^2*cm[5]+936*cm[4]*cm[5]+704*cm[3]*cm[6]+376*cm[2]*cm[7]-6*cm[9]))-7207200*cm[2]^2*cm[3]*cm[9]+800800*cm[3]*cm[4]*cm[9]+480480*cm[2]*cm[5]*cm[9]-11440*cm[7]*cm[9]+n^7*(30*cm[2]^2*(429330*cm[2]^6+40390*cm[3]^4-255933*cm[2]^4*cm[4]+133700*cm[2]*cm[3]^2*cm[4]+5*cm[2]^2*(5517*cm[4]^2+9512*cm[3]*cm[5])+cm[2]^3*(-936460*cm[3]^2+5990*cm[6]))-20*u*(2836641*cm[2]^6*cm[3]+3080*cm[3]^5+50715*cm[2]*cm[3]^3*cm[4]-158781*cm[2]^5*cm[5]+4*cm[2]^2*cm[3]*(15705*cm[4]^2+13478*cm[3]*cm[5])+cm[2]^3*(-916895*cm[3]^3+29733*cm[4]*cm[5]+22598*cm[3]*cm[6])-12*cm[2]^4*(94075*cm[3]*cm[4]-268*cm[7]))+u^6*(-14*cm[10]-364590*cm[2]^5+294480*cm[2]^3*cm[4]-59690*cm[3]^2*cm[4]+1665*cm[5]^2+8*cm[2]^2*(72185*cm[3]^2-2479*cm[6])+2840*cm[4]*cm[6]+1734*cm[3]*cm[7]+cm[2]*(-45715*cm[4]^2-74698*cm[3]*cm[5]+719*cm[8]))+u^2*(-21445560*cm[2]^7+16533360*cm[2]^5*cm[4]+cm[3]^2*(128805*cm[4]^2+73712*cm[3]*cm[5])+cm[2]^4*(50987390*cm[3]^2-743208*cm[6])+cm[2]*(-2119320*cm[3]^4+70665*cm[4]^3+364706*cm[3]*cm[4]*cm[5]+138332*cm[3]^2*cm[6])+cm[2]^2*(-10397560*cm[3]^2*cm[4]+64517*cm[5]^2+113686*cm[4]*cm[6]+78070*cm[3]*cm[7])+cm[2]^3*(-2825880*cm[4]^2-4846220*cm[3]*cm[5]+13359*cm[8]))+2*u^3*(18913020*cm[2]^5*cm[3]+247670*cm[3]^3*cm[4]-1507098*cm[2]^4*cm[5]-7419*cm[4]^2*cm[5]-6358*cm[3]*cm[5]^2-11241*cm[3]*cm[4]*cm[6]-3836*cm[3]^2*cm[7]+cm[2]^3*(-8827180*cm[3]*cm[4]+56277*cm[7])+cm[2]*(602870*cm[3]*cm[4]^2+514226*cm[3]^2*cm[5]-7869*cm[5]*cm[6]-6257*cm[4]*cm[7]-3896*cm[3]*cm[8])+cm[2]^2*(-5475090*cm[3]^3+416396*cm[4]*cm[5]+312211*cm[3]*cm[6]-902*cm[9]))-2*u^5*(3*cm[11]+2498565*cm[2]^4*cm[3]+48235*cm[3]*cm[4]^2-238635*cm[2]^3*cm[5]+40242*cm[3]^2*cm[5]-1552*cm[5]*cm[6]-1204*cm[4]*cm[7]+cm[2]^2*(-1103815*cm[3]*cm[4]+11303*cm[7])-703*cm[3]*cm[8]+cm[2]*(-470260*cm[3]^3+63204*cm[4]*cm[5]+45516*cm[3]*cm[6]-291*cm[9]))+8*u^7*(7560*cm[2]^3*cm[3]-560*cm[3]^3-2520*cm[2]*cm[3]*cm[4]-756*cm[2]^2*cm[5]+126*cm[4]*cm[5]+84*cm[3]*cm[6]+36*cm[2]*cm[7]-cm[9])+u^4*(150*cm[10]*cm[2]+6667944*cm[2]^6+275524*cm[3]^4-5627106*cm[2]^4*cm[4]-22445*cm[4]^3-114734*cm[3]*cm[4]*cm[5]-58*cm[2]^3*(245094*cm[3]^2-5917*cm[6])-42804*cm[3]^2*cm[6]+489*cm[6]^2+878*cm[5]*cm[7]+cm[2]*(2633204*cm[3]^2*cm[4]-38974*cm[5]^2-68282*cm[4]*cm[6]-45324*cm[3]*cm[7])+cm[2]^2*(1046816*cm[4]^2+1768262*cm[3]*cm[5]-10745*cm[8])+633*cm[4]*cm[8]+360*cm[3]*cm[9]))+n^8*(30*cm[2]^5*(-18516*cm[2]^3+22568*cm[3]^2+6177*cm[2]*cm[4])+60*u*cm[2]^3*(53455*cm[2]^3*cm[3]-9695*cm[3]^3-12070*cm[2]*cm[3]*cm[4]-1727*cm[2]^2*cm[5])+u^2*cm[2]*(2195640*cm[2]^6+91840*cm[3]^4-1286985*cm[2]^4*cm[4]+457690*cm[2]*cm[3]^2*cm[4]+cm[2]^2*(126645*cm[4]^2+218534*cm[3]*cm[5])-9*cm[2]^3*(433830*cm[3]^2-3871*cm[6]))-2*u^3*(2726490*cm[2]^5*cm[3]+15620*cm[3]^3*cm[4]-173310*cm[2]^4*cm[5]+cm[2]*cm[3]*(38895*cm[4]^2+33382*cm[3]*cm[5])+cm[2]^2*(-592390*cm[3]^3+27835*cm[4]*cm[5]+21247*cm[3]*cm[6])+cm[2]^3*(-978080*cm[3]*cm[4]+4101*cm[7]))-7*u^8*(630*cm[2]^4-420*cm[2]^2*cm[4]+35*cm[4]^2+56*cm[3]*cm[5]+28*cm[2]*(-20*cm[3]^2+cm[6])-cm[8])+u^6*(7*cm[10]+303249*cm[2]^5-441646*cm[2]^2*cm[3]^2-231606*cm[2]^3*cm[4]+40242*cm[3]^2*cm[4]+31781*cm[2]*cm[4]^2+53386*cm[2]*cm[3]*cm[5]-964*cm[5]^2+15312*cm[2]^2*cm[6]-1690*cm[4]*cm[6]-1116*cm[3]*cm[7]-521*cm[2]*cm[8])+u^4*(-1688352*cm[2]^6-44688*cm[3]^4+1240680*cm[2]^4*cm[4]+2245*cm[4]^3+11678*cm[3]*cm[4]*cm[5]+10*cm[2]^3*(305710*cm[3]^2-6357*cm[6])+4472*cm[3]^2*cm[6]+cm[2]*(-438688*cm[3]^2*cm[4]+4178*cm[5]^2+7374*cm[4]*cm[6]+5112*cm[3]*cm[7])+cm[2]^2*(-179172*cm[4]^2-308614*cm[3]*cm[5]+1333*cm[8]))-2*u^7*(63990*cm[2]^3*cm[3]-4330*cm[3]^3-19960*cm[2]*cm[3]*cm[4]-6276*cm[2]^2*cm[5]+895*cm[4]*cm[5]+629*cm[3]*cm[6]+297*cm[2]*cm[7]-7*cm[9])+2*u^5*(1024726*cm[2]^4*cm[3]+13415*cm[3]*cm[4]^2-90589*cm[2]^3*cm[5]+11466*cm[3]^2*cm[5]-293*cm[5]*cm[6]-233*cm[4]*cm[7]+cm[2]^2*(-397227*cm[3]*cm[4]+3811*cm[7])-146*cm[3]*cm[8]-3*cm[2]*(54578*cm[3]^3-6234*cm[4]*cm[5]-4678*cm[3]*cm[6]+23*cm[9])))+n^4*(2*u^3*(4*cm[13]-380*cm[11]*cm[2]-1276*cm[10]*cm[3]-161400960*cm[2]^5*cm[3]+68183500*cm[2]^2*cm[3]^3+103387200*cm[2]^3*cm[3]*cm[4]-5328050*cm[3]^3*cm[4]-12126625*cm[2]*cm[3]*cm[4]^2+15840720*cm[2]^4*cm[5]-9811550*cm[2]*cm[3]^2*cm[5]-7442085*cm[2]^2*cm[4]*cm[5]+371875*cm[4]^2*cm[5]+301168*cm[3]*cm[5]^2-5072270*cm[2]^2*cm[3]*cm[6]+508165*cm[3]*cm[4]*cm[6]+312263*cm[2]*cm[5]*cm[6]-756330*cm[2]^3*cm[7]+150470*cm[3]^2*cm[7]+228345*cm[2]*cm[4]*cm[7]-6599*cm[6]*cm[7]+119450*cm[2]*cm[3]*cm[8]-5081*cm[5]*cm[8]+21230*cm[2]^2*cm[9]-2970*cm[4]*cm[9])+u^2*(3*cm[14]-543*cm[12]*cm[2]+41253*cm[10]*cm[2]^2+770300640*cm[2]^7-1812*cm[11]*cm[3]-2712452490*cm[2]^4*cm[3]^2+209389320*cm[2]*cm[3]^4-4269*cm[10]*cm[4]-831219345*cm[2]^5*cm[4]+964131750*cm[2]^2*cm[3]^2*cm[4]+246517125*cm[2]^3*cm[4]^2-33409720*cm[3]^2*cm[4]^2-17123510*cm[2]*cm[4]^3+403142958*cm[2]^3*cm[3]*cm[5]-18255032*cm[3]^3*cm[5]-84178896*cm[2]*cm[3]*cm[4]*cm[5]-13234704*cm[2]^2*cm[5]^2+1090782*cm[4]*cm[5]^2+53688489*cm[2]^4*cm[6]-29378456*cm[2]*cm[3]^2*cm[6]-22550368*cm[2]^2*cm[4]*cm[6]+932545*cm[4]^2*cm[6]+1531380*cm[3]*cm[5]*cm[6]+412758*cm[2]*cm[6]^2-13749410*cm[2]^2*cm[3]*cm[7]+1148590*cm[3]*cm[4]*cm[7]+724286*cm[2]*cm[5]*cm[7]-5866*cm[7]^2-1903608*cm[2]^3*cm[8]+315222*cm[3]^2*cm[8]+484261*cm[2]*cm[4]*cm[8]-10535*cm[6]*cm[8]+239460*cm[2]*cm[3]*cm[9]-7578*cm[5]*cm[9])+2*(809*cm[12]*cm[2]^2-2968354260*cm[2]^8+4852*cm[11]*cm[2]*cm[3]+12270177780*cm[2]^5*cm[3]^2-1600811100*cm[2]^2*cm[3]^4+3196674720*cm[2]^6*cm[4]-5023437300*cm[2]^3*cm[3]^2*cm[4]+67644500*cm[3]^4*cm[4]-983936925*cm[2]^4*cm[4]^2+319720100*cm[2]*cm[3]^2*cm[4]^2+83849025*cm[2]^2*cm[4]^3-853950*cm[4]^4-66*cm[10]*(1496*cm[2]^3-101*cm[3]^2-159*cm[2]*cm[4])-1639321620*cm[2]^4*cm[3]*cm[5]+178231620*cm[2]*cm[3]^3*cm[5]+420526860*cm[2]^2*cm[3]*cm[4]*cm[5]-8620700*cm[3]*cm[4]^2*cm[5]+45938970*cm[2]^3*cm[5]^2-3619948*cm[3]^2*cm[5]^2-5725566*cm[2]*cm[4]*cm[5]^2-184173690*cm[2]^5*cm[6]+152120500*cm[2]^2*cm[3]^2*cm[6]+79525560*cm[2]^3*cm[4]*cm[6]-6306300*cm[3]^2*cm[4]*cm[6]-4978900*cm[2]*cm[4]^2*cm[6]-8344960*cm[2]*cm[3]*cm[5]*cm[6]+43890*cm[5]^2*cm[6]-1193104*cm[2]^2*cm[6]^2+38346*cm[4]*cm[6]^2+50866200*cm[2]^3*cm[3]*cm[7]-1365760*cm[3]^3*cm[7]-6456120*cm[2]*cm[3]*cm[4]*cm[7]-2122956*cm[2]^2*cm[5]*cm[7]+68508*cm[4]*cm[5]*cm[7]+50424*cm[3]*cm[6]*cm[7]+13068*cm[2]*cm[7]^2+5698935*cm[2]^4*cm[8]-1884070*cm[2]*cm[3]^2*cm[8]-1478610*cm[2]^2*cm[4]*cm[8]+24240*cm[4]^2*cm[8]+40828*cm[3]*cm[5]*cm[8]+23678*cm[2]*cm[6]*cm[8]-783310*cm[2]^2*cm[3]*cm[9]+26510*cm[3]*cm[4]*cm[9]+17578*cm[2]*cm[5]*cm[9])-2*u*(57*cm[13]*cm[2]-7749*cm[11]*cm[2]^2+187*cm[12]*cm[3]-45914*cm[10]*cm[2]*cm[3]-4859603400*cm[2]^6*cm[3]+2947476000*cm[2]^3*cm[3]^3-29568000*cm[3]^5+441*cm[11]*cm[4]+3426856650*cm[2]^4*cm[3]*cm[4]-459769450*cm[2]*cm[3]^3*cm[4]-535892600*cm[2]^2*cm[3]*cm[4]^2+10137350*cm[3]*cm[4]^3+803*cm[10]*cm[5]+437825910*cm[2]^5*cm[5]-443149520*cm[2]^2*cm[3]^2*cm[5]-229276890*cm[2]^3*cm[4]*cm[5]+25256310*cm[3]^2*cm[4]*cm[5]+19688140*cm[2]*cm[4]^2*cm[5]+16323294*cm[2]*cm[3]*cm[5]^2-103950*cm[5]^3-162645740*cm[2]^3*cm[3]*cm[6]+6024480*cm[3]^3*cm[6]+28132620*cm[2]*cm[3]*cm[4]*cm[6]+9054072*cm[2]^2*cm[5]*cm[6]-540078*cm[4]*cm[5]*cm[6]-194502*cm[3]*cm[6]^2-19624710*cm[2]^4*cm[7]+8858370*cm[2]*cm[3]^2*cm[7]+6878040*cm[2]^2*cm[4]*cm[7]-207340*cm[4]^2*cm[7]-344940*cm[3]*cm[5]*cm[7]-193056*cm[2]*cm[6]*cm[7]+3871345*cm[2]^2*cm[3]*cm[8]-238360*cm[3]*cm[4]*cm[8]-154100*cm[2]*cm[5]*cm[8]+1418*cm[7]*cm[8]+508310*cm[2]^3*cm[9]-62150*cm[3]^2*cm[9]-96635*cm[2]*cm[4]*cm[9]+1177*cm[6]*cm[9])+5*u^4*(cm[12]-11*(6*cm[10]*cm[2]+113400*cm[2]^6+8400*cm[3]^4-113400*cm[2]^4*cm[4]-1050*cm[4]^3-5040*cm[3]*cm[4]*cm[5]-7560*cm[2]^3*(40*cm[3]^2-cm[6])-1680*cm[3]^2*cm[6]+42*cm[6]^2+72*cm[5]*cm[7]+72*cm[2]*(1050*cm[3]^2*cm[4]-21*cm[5]^2-35*cm[4]*cm[6]-20*cm[3]*cm[7])+270*cm[2]^2*(105*cm[4]^2+168*cm[3]*cm[5]-cm[8])+45*cm[4]*cm[8]+20*cm[3]*cm[9])))+n^6*(7*u^6*(cm[10]+3*(7560*cm[2]^5-6300*cm[2]^3*cm[4]+1400*cm[3]^2*cm[4]-42*cm[5]^2-420*cm[2]^2*(30*cm[3]^2-cm[6])-70*cm[4]*cm[6]-40*cm[3]*cm[7]+15*cm[2]*(70*cm[4]^2+112*cm[3]*cm[5]-cm[8])))+2*(-81905220*cm[2]^8+65426265*cm[2]^6*cm[4]+331100*cm[3]^4*cm[4]+140*cm[2]*cm[3]^2*(11625*cm[4]^2+6631*cm[3]*cm[5])+210*cm[2]^5*(1156058*cm[3]^2-12423*cm[6])+5*cm[2]^2*(-3780000*cm[3]^4+88755*cm[4]^3+457068*cm[3]*cm[4]*cm[5]+172564*cm[3]^2*cm[6])+6*cm[2]^3*(-10270050*cm[3]^2*cm[4]+44583*cm[5]^2+78380*cm[4]*cm[6]+53460*cm[3]*cm[7])-15*cm[2]^4*(834415*cm[4]^2+1428084*cm[3]*cm[5]-2705*cm[8]))+2*u^5*(6*cm[11]+2914710*cm[2]^4*cm[3]+70805*cm[3]*cm[4]^2-287565*cm[2]^3*cm[5]+57642*cm[3]^2*cm[5]-2645*cm[5]*cm[6]-15*cm[2]^2*(92803*cm[3]*cm[4]-925*cm[7])-1961*cm[4]*cm[7]-1052*cm[3]*cm[8]+cm[2]*(-608340*cm[3]^3+88038*cm[4]*cm[5]+60694*cm[3]*cm[6]-387*cm[9]))+u^4*(5*cm[12]-610*cm[10]*cm[2]-14331105*cm[2]^6+34015600*cm[2]^3*cm[3]^2-786520*cm[3]^4+13157265*cm[2]^4*cm[4]-7323080*cm[2]*cm[3]^2*cm[4]-2838770*cm[2]^2*cm[4]^2+80505*cm[4]^3-4691442*cm[2]^2*cm[3]*cm[5]+401074*cm[3]*cm[4]*cm[5]+129254*cm[2]*cm[5]^2-856990*cm[2]^3*cm[6]+143312*cm[3]^2*cm[6]+222522*cm[2]*cm[4]*cm[6]-2588*cm[6]^2+139792*cm[2]*cm[3]*cm[7]-4596*cm[5]*cm[7]+30331*cm[2]^2*cm[8]-3181*cm[4]*cm[8]-1660*cm[3]*cm[9])-2*u^3*(76*cm[11]*cm[2]+204*cm[10]*cm[3]+72563145*cm[2]^5*cm[3]-25129390*cm[2]^2*cm[3]^3-39531880*cm[2]^3*cm[3]*cm[4]+1495890*cm[3]^3*cm[4]+3545600*cm[2]*cm[3]*cm[4]^2-6478194*cm[2]^4*cm[5]+2971536*cm[2]*cm[3]^2*cm[5]+2342956*cm[2]^2*cm[4]*cm[5]-73057*cm[4]^2*cm[5]-61548*cm[3]*cm[5]^2+1702423*cm[2]^2*cm[3]*cm[6]-107623*cm[3]*cm[4]*cm[6]-71633*cm[2]*cm[5]*cm[6]+286629*cm[2]^3*cm[7]-35262*cm[3]^2*cm[7]-55723*cm[2]*cm[4]*cm[7]+743*cm[6]*cm[7]-32802*cm[2]*cm[3]*cm[8]+605*cm[5]*cm[8]-6886*cm[2]^2*cm[9]+398*cm[4]*cm[9])+2*u*(268981950*cm[2]^6*cm[3]-19402560*cm[2]^5*cm[5]+10*cm[3]*(70840*cm[3]^4-10950*cm[4]^3-28143*cm[3]*cm[4]*cm[5]-7084*cm[3]^2*cm[6])-30*cm[2]^4*(4742615*cm[3]*cm[4]-21443*cm[7])+2*cm[2]*(5738775*cm[3]^3*cm[4]-114840*cm[4]^2*cm[5]-98263*cm[3]*cm[5]^2-173130*cm[3]*cm[4]*cm[6]-58705*cm[3]^2*cm[7])+2*cm[2]^2*(5938760*cm[3]^2*cm[5]-60203*cm[5]*cm[6]-47655*cm[4]*cm[7]+40*cm[3]*(174245*cm[4]^2-736*cm[8]))-5*cm[2]^3*(23565150*cm[3]^3-1279422*cm[4]*cm[5]-956468*cm[3]*cm[6]+1793*cm[9]))+u^2*(2163*cm[10]*cm[2]^2+121235535*cm[2]^7-109886190*cm[2]^5*cm[4]-2019980*cm[3]^2*cm[4]^2-1144376*cm[3]^3*cm[5]+31878*cm[4]*cm[5]^2+28005*cm[4]^2*cm[6]+47828*cm[3]*cm[5]*cm[6]+cm[2]^4*(-345965400*cm[3]^2+6113928*cm[6])+37770*cm[3]*cm[4]*cm[7]+10*cm[2]^2*(9314120*cm[3]^2*cm[4]-93598*cm[5]^2-163830*cm[4]*cm[6]-108607*cm[3]*cm[7])+2*cm[2]^3*(12376875*cm[4]^2+20912318*cm[3]*cm[5]-86103*cm[8])+11602*cm[3]^2*cm[8]+cm[2]*(19427240*cm[3]^4-1082240*cm[4]^3-5514448*cm[3]*cm[4]*cm[5]-2049360*cm[3]^2*cm[6]+14458*cm[6]^2+25970*cm[5]*cm[7]+18661*cm[4]*cm[8]+10500*cm[3]*cm[9])))+n^2*(cm[16]-252*cm[14]*cm[2]+27260*cm[12]*cm[2]^2-1879152*cm[10]*cm[2]^3-30201602760*cm[2]^8-1000*cm[13]*cm[3]+191944*cm[11]*cm[2]*cm[3]+310948*cm[10]*cm[3]^2+147857015040*cm[2]^5*cm[3]^2-24439564800*cm[2]^2*cm[3]^4-2812*cm[12]*cm[4]+474408*cm[10]*cm[2]*cm[4]+37531609920*cm[2]^6*cm[4]-74516626800*cm[2]^3*cm[3]^2*cm[4]+1417292800*cm[3]^4*cm[4]-14196745500*cm[2]^4*cm[4]^2+6489450800*cm[2]*cm[3]^2*cm[4]^2+1650377400*cm[2]^2*cm[4]^3-27982150*cm[4]^4-5976*cm[11]*cm[5]-23073025920*cm[2]^4*cm[3]*cm[5]+3519918080*cm[2]*cm[3]^3*cm[5]+8055556320*cm[2]^2*cm[3]*cm[4]*cm[5]-273691320*cm[3]*cm[4]^2*cm[5]+832658904*cm[2]^3*cm[5]^2-111499136*cm[3]^2*cm[5]^2-170369892*cm[2]*cm[4]*cm[5]^2-9988*cm[10]*cm[6]-2415367920*cm[2]^5*cm[6]+2774094960*cm[2]^2*cm[3]^2*cm[6]+1409926560*cm[2]^3*cm[4]*cm[6]-189189000*cm[3]^2*cm[4]*cm[6]-144489240*cm[2]*cm[4]^2*cm[6]-235303712*cm[2]*cm[3]*cm[5]*cm[6]+2950332*cm[5]^2*cm[6]-30973712*cm[2]^2*cm[6]^2+2507736*cm[4]*cm[6]^2+844224480*cm[2]^3*cm[3]*cm[7]-37966720*cm[3]^3*cm[7]-173873040*cm[2]*cm[3]*cm[4]*cm[7]-53975592*cm[2]^2*cm[5]*cm[7]+4382136*cm[4]*cm[5]*cm[7]+3036528*cm[3]*cm[6]*cm[7]+700920*cm[2]*cm[7]^2+85277820*cm[2]^4*cm[8]-46408780*cm[2]*cm[3]^2*cm[8]-35388180*cm[2]^2*cm[4]*cm[8]+1448200*cm[4]^2*cm[8]+2361336*cm[3]*cm[5]*cm[8]+1247784*cm[2]*cm[6]*cm[8]-7423*cm[8]^2-16982020*cm[2]^2*cm[3]*cm[9]+1407340*cm[3]*cm[4]*cm[9]+875116*cm[2]*cm[5]*cm[9]-13464*cm[7]*cm[9]+2*u*(2*cm[15]-263*cm[13]*cm[2]+21177*cm[11]*cm[2]^2-1053*cm[12]*cm[3]+146146*cm[10]*cm[2]*cm[3]+8926885800*cm[2]^6*cm[3]-6336212400*cm[2]^3*cm[3]^3+79679600*cm[3]^5-2951*cm[11]*cm[4]-7182315000*cm[2]^4*cm[3]*cm[4]+1204784000*cm[2]*cm[3]^3*cm[4]+1366192800*cm[2]^2*cm[3]*cm[4]^2-35208950*cm[3]*cm[4]^3-6149*cm[10]*cm[5]-874850760*cm[2]^5*cm[5]+1101597000*cm[2]^2*cm[3]^2*cm[5]+555125760*cm[2]^3*cm[4]*cm[5]-85223180*cm[3]^2*cm[4]*cm[5]-64458660*cm[2]*cm[4]^2*cm[5]-51998772*cm[2]*cm[3]*cm[5]^2+522522*cm[5]^3+375849600*cm[2]^3*cm[3]*cm[6]-19259240*cm[3]^3*cm[6]-87386320*cm[2]*cm[3]*cm[4]*cm[6]-26648034*cm[2]^2*cm[5]*cm[6]+2636634*cm[4]*cm[5]*cm[6]+894894*cm[3]*cm[6]^2+41505120*cm[2]^4*cm[7]-25585000*cm[2]*cm[3]^2*cm[7]-19343190*cm[2]^2*cm[4]*cm[7]+958780*cm[4]^2*cm[7]+1547776*cm[3]*cm[5]*cm[7]+794480*cm[2]*cm[6]*cm[7]-9980475*cm[2]^2*cm[3]*cm[8]+993100*cm[3]*cm[4]*cm[8]+606156*cm[2]*cm[5]*cm[8]-12440*cm[7]*cm[8]-1160445*cm[2]^3*cm[9]+230230*cm[3]^2*cm[9]+348205*cm[2]*cm[4]*cm[9]-9867*cm[6]*cm[9])+3*u^2*(cm[14]+13*(-7*cm[12]*cm[2]+462*cm[10]*cm[2]^2+7484400*cm[2]^7-28*cm[11]*cm[3]-29106000*cm[2]^4*cm[3]^2+2587200*cm[2]*cm[3]^4-77*cm[10]*cm[4]-8731800*cm[2]^5*cm[4]+11642400*cm[2]^2*cm[3]^2*cm[4]+2910600*cm[2]^3*cm[4]^2-485100*cm[3]^2*cm[4]^2-242550*cm[2]*cm[4]^3+4656960*cm[2]^3*cm[3]*cm[5]-258720*cm[3]^3*cm[5]-1164240*cm[2]*cm[3]*cm[4]*cm[5]-174636*cm[2]^2*cm[5]^2+19404*cm[4]*cm[5]^2+582120*cm[2]^4*cm[6]-388080*cm[2]*cm[3]^2*cm[6]-291060*cm[2]^2*cm[4]*cm[6]+16170*cm[4]^2*cm[6]+25872*cm[3]*cm[5]*cm[6]+6468*cm[2]*cm[6]^2-166320*cm[2]^2*cm[3]*cm[7]+18480*cm[3]*cm[4]*cm[7]+11088*cm[2]*cm[5]*cm[7]-132*cm[7]^2-20790*cm[2]^3*cm[8]+4620*cm[3]^2*cm[8]+6930*cm[2]*cm[4]*cm[8]-231*cm[6]*cm[8]+3080*cm[2]*cm[3]*cm[9]-154*cm[5]*cm[9])))+n^3*(u^2*(-6*cm[14]+675*cm[12]*cm[2]-45639*cm[10]*cm[2]^2-760003020*cm[2]^7+2484*cm[11]*cm[3]+2841279000*cm[2]^4*cm[3]^2-239027600*cm[2]*cm[3]^4+6369*cm[10]*cm[4]+859851090*cm[2]^5*cm[4]-1085613900*cm[2]^2*cm[3]^2*cm[4]-273893550*cm[2]^3*cm[4]^2+42167125*cm[3]^2*cm[4]^2+21291375*cm[2]*cm[4]^3-442232700*cm[2]^3*cm[3]*cm[5]+22710800*cm[3]^3*cm[5]+103198410*cm[2]*cm[3]*cm[4]*cm[5]+15779169*cm[2]^2*cm[5]^2-1567566*cm[4]*cm[5]^2-56774550*cm[2]^4*cm[6]+35064120*cm[2]*cm[3]^2*cm[6]+26547150*cm[2]^2*cm[4]*cm[6]-1320095*cm[4]^2*cm[6]-2134328*cm[3]*cm[5]*cm[6]-550186*cm[2]*cm[6]^2+15598020*cm[2]^2*cm[3]*cm[7]-1556210*cm[3]*cm[4]*cm[7]-952734*cm[2]*cm[5]*cm[7]+9899*cm[7]^2+2038845*cm[2]^3*cm[8]-404890*cm[3]^2*cm[8]-613275*cm[2]*cm[4]*cm[8]+17521*cm[6]*cm[8]-285780*cm[2]*cm[3]*cm[9]+12078*cm[5]*cm[9])-2*u*(cm[15]-215*cm[13]*cm[2]+19635*cm[11]*cm[2]^2-785*cm[12]*cm[3]+126038*cm[10]*cm[2]*cm[3]+9138293640*cm[2]^6*cm[3]-6080942000*cm[2]^3*cm[3]^3+69808200*cm[3]^5-2027*cm[11]*cm[4]-6968716650*cm[2]^4*cm[3]*cm[4]+1068189500*cm[2]*cm[3]^3*cm[4]+1225621250*cm[2]^2*cm[3]*cm[4]^2-27982150*cm[3]*cm[4]^3-3949*cm[10]*cm[5]-866865510*cm[2]^5*cm[5]+999382300*cm[2]^2*cm[3]^2*cm[5]+509374320*cm[2]^3*cm[4]*cm[5]-68592090*cm[3]^2*cm[4]*cm[5]-52548020*cm[2]*cm[4]^2*cm[5]-42907046*cm[2]*cm[3]*cm[5]^2+363594*cm[5]^3+352260160*cm[2]^3*cm[3]*cm[6]-15880480*cm[3]^3*cm[6]-72946860*cm[2]*cm[3]*cm[4]*cm[6]-22775704*cm[2]^2*cm[5]*cm[6]+1859550*cm[4]*cm[5]*cm[6]+648186*cm[3]*cm[6]^2+40506450*cm[2]^4*cm[7]-22084700*cm[2]*cm[3]^2*cm[7]-16890210*cm[2]^2*cm[4]*cm[7]+693740*cm[4]^2*cm[7]+1134798*cm[3]*cm[5]*cm[7]+605148*cm[2]*cm[6]*cm[7]-9078715*cm[2]^2*cm[3]*cm[8]+754460*cm[3]*cm[4]*cm[8]+472078*cm[2]*cm[5]*cm[8]-7423*cm[7]*cm[8]-1117710*cm[2]^3*cm[9]+184910*cm[3]^2*cm[9]+282975*cm[2]*cm[4]*cm[9]-6039*cm[6]*cm[9])+2*(34*cm[14]*cm[2]-5521*cm[12]*cm[2]^2+441276*cm[10]*cm[2]^3+8701704000*cm[2]^8+122*cm[13]*cm[3]-36032*cm[11]*cm[2]*cm[3]-54032*cm[10]*cm[3]^2-39673384800*cm[2]^5*cm[3]^2+5946694600*cm[2]^2*cm[3]^4+314*cm[12]*cm[4]-83534*cm[10]*cm[2]*cm[4]-10188642780*cm[2]^6*cm[4]+18364796100*cm[2]^3*cm[3]^2*cm[4]-303842000*cm[3]^4*cm[4]+3542435250*cm[2]^4*cm[4]^2-1410931200*cm[2]*cm[3]^2*cm[4]^2-363767550*cm[2]^2*cm[4]^3+5068675*cm[4]^4+622*cm[11]*cm[5]+5823788220*cm[2]^4*cm[3]*cm[5]-775113640*cm[2]*cm[3]^3*cm[5]-1798032840*cm[2]^2*cm[3]*cm[4]*cm[5]+50312880*cm[3]*cm[4]^2*cm[5]-190581930*cm[2]^3*cm[5]^2+20789802*cm[3]^2*cm[5]^2+32253606*cm[2]*cm[4]*cm[5]^2+990*cm[10]*cm[6]+630002340*cm[2]^5*cm[6]-633821300*cm[2]^2*cm[3]^2*cm[6]-326213760*cm[2]^3*cm[4]*cm[6]+35735700*cm[3]^2*cm[4]*cm[6]+27696030*cm[2]*cm[4]^2*cm[6]+45708744*cm[2]*cm[3]*cm[5]*cm[6]-425964*cm[5]^2*cm[6]+6251292*cm[2]^2*cm[6]^2-367290*cm[4]*cm[6]^2-201623400*cm[2]^3*cm[3]*cm[7]+7442160*cm[3]^3*cm[7]+34558920*cm[2]*cm[3]*cm[4]*cm[7]+11009196*cm[2]^2*cm[5]*cm[7]-649968*cm[4]*cm[5]*cm[7]-463584*cm[3]*cm[6]*cm[7]-112992*cm[2]*cm[7]^2-21396810*cm[2]^4*cm[8]+9634860*cm[2]*cm[3]^2*cm[8]+7440195*cm[2]^2*cm[4]*cm[8]-222850*cm[4]^2*cm[8]-368700*cm[3]*cm[5]*cm[8]-203154*cm[2]*cm[6]*cm[8]+709*cm[8]^2+3746710*cm[2]^2*cm[3]*cm[9]-229680*cm[3]*cm[4]*cm[9]-146828*cm[2]*cm[5]*cm[9]+1298*cm[7]*cm[9])-4*u^3*(cm[13]-78*cm[11]*cm[2]-143*(2*cm[10]*cm[3]+226800*cm[2]^5*cm[3]+8400*cm[3]^3*cm[4]-22680*cm[2]^4*cm[5]-630*cm[4]^2*cm[5]-504*cm[3]*cm[5]^2-840*cm[3]*cm[4]*cm[6]-1080*cm[2]^3*(140*cm[3]*cm[4]-cm[7])-240*cm[3]^2*cm[7]+12*cm[6]*cm[7]+9*cm[5]*cm[8]+36*cm[2]*(525*cm[3]*cm[4]^2+420*cm[3]^2*cm[5]-14*cm[5]*cm[6]-10*cm[4]*cm[7]-5*cm[3]*cm[8])+5*cm[4]*cm[9]-30*cm[2]^2*(3360*cm[3]^3-378*cm[4]*cm[5]-252*cm[3]*cm[6]+cm[9]))))+n^5*(u^4*(-10*cm[12]+790*cm[10]*cm[2]+15370470*cm[2]^6-39177840*cm[2]^3*cm[3]^2+1014900*cm[3]^4-14879070*cm[2]^4*cm[4]+9258880*cm[2]*cm[3]^2*cm[4]+3518850*cm[2]^2*cm[4]^2-118055*cm[4]^3+5706624*cm[2]^2*cm[3]*cm[5]-575218*cm[3]*cm[4]*cm[5]-177618*cm[2]*cm[5]^2+988872*cm[2]^3*cm[6]-197380*cm[3]^2*cm[6]-300214*cm[2]*cm[4]*cm[6]+4409*cm[6]^2-178780*cm[2]*cm[3]*cm[7]+7678*cm[5]*cm[7]-35769*cm[2]^2*cm[8]+5023*cm[4]*cm[8]+2400*cm[3]*cm[9])-2*u^3*(2*cm[13]-300*cm[11]*cm[2]-908*cm[10]*cm[3]-152715690*cm[2]^5*cm[3]+59576010*cm[2]^2*cm[3]^3+91784400*cm[2]^3*cm[3]*cm[4]-4189490*cm[3]^3*cm[4]-9702850*cm[2]*cm[3]*cm[4]^2+14491008*cm[2]^4*cm[5]-7977922*cm[2]*cm[3]^2*cm[5]-6153240*cm[2]^2*cm[4]*cm[5]+257333*cm[4]^2*cm[5]+212214*cm[3]*cm[5]^2-4321569*cm[2]^2*cm[3]*cm[6]+364307*cm[3]*cm[4]*cm[6]+231883*cm[2]*cm[5]*cm[6]-681903*cm[2]^3*cm[7]+113256*cm[3]^2*cm[7]+174851*cm[2]*cm[4]*cm[7]-3910*cm[6]*cm[7]+96876*cm[2]*cm[3]*cm[8]-3112*cm[5]*cm[8]+18634*cm[2]^2*cm[9]-1938*cm[4]*cm[9])-2*u*(1101*cm[11]*cm[2]^2+5962*cm[10]*cm[2]*cm[3]+1484975010*cm[2]^6*cm[3]-789174050*cm[2]^3*cm[3]^3+6483400*cm[3]^5-933971550*cm[2]^4*cm[3]*cm[4]+102830350*cm[2]*cm[3]^3*cm[4]+122208550*cm[2]^2*cm[3]*cm[4]^2-1707900*cm[3]*cm[4]^3-123137520*cm[2]^5*cm[5]+102649020*cm[2]^2*cm[3]^2*cm[5]+54101310*cm[2]^3*cm[4]*cm[5]-4331030*cm[3]^2*cm[4]*cm[5]-3450110*cm[2]*cm[4]^2*cm[5]-2908866*cm[2]*cm[3]*cm[5]^2+10626*cm[5]^3+39440340*cm[2]^3*cm[3]*cm[6]-1065680*cm[3]^3*cm[6]-5080540*cm[2]*cm[3]*cm[4]*cm[6]-1695468*cm[2]^2*cm[5]*cm[6]+55902*cm[4]*cm[5]*cm[6]+20790*cm[3]*cm[6]^2+5018310*cm[2]^4*cm[7]-1665280*cm[2]*cm[3]^2*cm[7]-1318230*cm[2]^2*cm[4]*cm[7]+21930*cm[4]^2*cm[7]+37198*cm[3]*cm[5]*cm[7]+22028*cm[2]*cm[6]*cm[7]-777935*cm[2]^2*cm[3]*cm[8]+26550*cm[3]*cm[4]*cm[8]+17908*cm[2]*cm[5]*cm[8]-109560*cm[2]^3*cm[9]+7370*cm[3]^2*cm[9]+11715*cm[2]*cm[4]*cm[9])+u^2*(141*cm[12]*cm[2]-15795*cm[10]*cm[2]^2-404057565*cm[2]^7+420*cm[11]*cm[3]+1305068285*cm[2]^4*cm[3]^2-88662280*cm[2]*cm[3]^4+903*cm[10]*cm[4]+406508205*cm[2]^5*cm[4]-415772780*cm[2]^2*cm[3]^2*cm[4]-108191490*cm[2]^3*cm[4]^2+12052670*cm[3]^2*cm[4]^2+6303160*cm[2]*cm[4]^3-179728648*cm[2]^3*cm[3]*cm[5]+6704976*cm[3]^3*cm[5]+31535588*cm[2]*cm[3]*cm[4]*cm[5]+5137802*cm[2]^2*cm[5]^2-311850*cm[4]*cm[5]^2-25022178*cm[2]^4*cm[6]+11360484*cm[2]*cm[3]^2*cm[6]+8879172*cm[2]^2*cm[4]*cm[6]-271085*cm[4]^2*cm[6]-453888*cm[3]*cm[5]*cm[6]-129282*cm[2]*cm[6]^2+5645870*cm[2]^2*cm[3]*cm[7]-350870*cm[3]*cm[4]*cm[7]-229954*cm[2]*cm[5]*cm[7]+1115*cm[7]^2+834420*cm[2]^3*cm[8]-102114*cm[3]^2*cm[8]-159917*cm[2]*cm[4]*cm[8]+2023*cm[6]*cm[8]-84300*cm[2]*cm[3]*cm[9]+1506*cm[5]*cm[9])+2*(8448*cm[10]*cm[2]^3+625829265*cm[2]^8-597954825*cm[2]^6*cm[4]-7515200*cm[3]^4*cm[4]+54750*cm[4]^4+560940*cm[3]*cm[4]^2*cm[5]+238978*cm[3]^2*cm[5]^2-30*cm[2]^5*(75248810*cm[3]^2-1011287*cm[6])+420420*cm[3]^2*cm[4]*cm[6]+94160*cm[3]^3*cm[7]+6*cm[2]^3*(128270100*cm[3]^2*cm[4]-929313*cm[5]^2-1624760*cm[4]*cm[6]-1075140*cm[3]*cm[7])+cm[2]*(-20494320*cm[3]^3*cm[5]+6*cm[4]*(64449*cm[5]^2+56555*cm[4]*cm[6])+8*cm[3]*(72251*cm[5]*cm[6]+56925*cm[4]*cm[7])-20*cm[3]^2*(1812230*cm[4]^2-6943*cm[8]))+75*cm[2]^4*(2045905*cm[4]^2+3457108*cm[3]*cm[5]-10214*cm[8])+cm[2]^2*(240705850*cm[3]^4-9693150*cm[4]^3-49340400*cm[3]*cm[4]*cm[5]-18298140*cm[3]^2*cm[6]+86728*cm[6]^2+155628*cm[5]*cm[7]+111315*cm[4]*cm[8]+62150*cm[3]*cm[9]))-6*u^5*(cm[11]+11*(37800*cm[2]^4*cm[3]-3780*cm[2]^3*cm[5]-180*cm[2]^2*(105*cm[3]*cm[4]-cm[7])+3*(350*cm[3]*cm[4]^2+280*cm[3]^2*cm[5]-14*cm[5]*cm[6]-10*cm[4]*cm[7]-5*cm[3]*cm[8])-5*cm[2]*(1680*cm[3]^3-252*cm[4]*cm[5]-168*cm[3]*cm[6]+cm[9]))))-2*n*(cm[16]-152*cm[14]*cm[2]+14378*cm[12]*cm[2]^2-948948*cm[10]*cm[2]^3-13925463300*cm[2]^8-658*cm[13]*cm[3]+108472*cm[11]*cm[2]*cm[3]+188188*cm[10]*cm[3]^2+71740116000*cm[2]^5*cm[3]^2-12696527200*cm[2]^2*cm[3]^4-2002*cm[12]*cm[4]+284284*cm[10]*cm[2]*cm[4]+18048366000*cm[2]^6*cm[4]-38342068800*cm[2]^3*cm[3]^2*cm[4]+801600800*cm[3]^4*cm[4]-7236369000*cm[2]^4*cm[4]^2+3632409200*cm[2]*cm[3]^2*cm[4]^2+914398800*cm[2]^2*cm[4]^3-17604475*cm[4]^4-4550*cm[11]*cm[5]-11654007120*cm[2]^4*cm[3]*cm[5]+1950717440*cm[2]*cm[3]^3*cm[5]+4419431520*cm[2]^2*cm[3]*cm[4]*cm[5]-170268140*cm[3]*cm[4]^2*cm[5]+447999552*cm[2]^3*cm[5]^2-68610976*cm[3]^2*cm[5]^2-103675572*cm[2]*cm[4]*cm[5]^2-8008*cm[10]*cm[6]-1188089280*cm[2]^5*cm[6]+1493316160*cm[2]^2*cm[3]^2*cm[6]+751699200*cm[2]^3*cm[4]*cm[6]-115195080*cm[3]^2*cm[4]*cm[6]-87025960*cm[2]*cm[4]^2*cm[6]-140250544*cm[2]*cm[3]*cm[5]*cm[6]+2102100*cm[5]^2*cm[6]-17909500*cm[2]^2*cm[6]^2+1765764*cm[4]*cm[6]^2+438197760*cm[2]^3*cm[3]*cm[7]-22422400*cm[3]^3*cm[7]-101621520*cm[2]*cm[3]*cm[4]*cm[7]-30918888*cm[2]^2*cm[5]*cm[7]+3051048*cm[4]*cm[5]*cm[7]+2066064*cm[3]*cm[6]*cm[7]+456456*cm[2]*cm[7]^2+42431760*cm[2]^4*cm[8]-26125540*cm[2]*cm[3]^2*cm[8]-19729290*cm[2]^2*cm[4]*cm[8]+975940*cm[4]^2*cm[8]+1573516*cm[3]*cm[5]*cm[8]+804776*cm[2]*cm[6]*cm[8]-6220*cm[8]^2-9069060*cm[2]^2*cm[3]*cm[9]+900900*cm[3]*cm[4]*cm[9]+548548*cm[2]*cm[5]*cm[9]-11154*cm[7]*cm[9]+u*(cm[15]-105*cm[13]*cm[2]-455*cm[12]*cm[3]+1365*cm[11]*(6*cm[2]^2-cm[4])+143*(23814000*cm[2]^6*cm[3]+235200*cm[3]^5-110250*cm[3]*cm[4]^3+21*cm[10]*(20*cm[2]*cm[3]-cm[5])-2381400*cm[2]^5*cm[5]-264600*cm[3]^2*cm[4]*cm[5]+1764*cm[5]^3-58800*cm[3]^3*cm[6]+8820*cm[4]*cm[5]*cm[6]+2940*cm[3]*cm[6]^2-113400*cm[2]^4*(175*cm[3]*cm[4]-cm[7])+3150*cm[4]^2*cm[7]+5040*cm[3]*cm[5]*cm[7]+3150*cm[3]*cm[4]*cm[8]-45*cm[7]*cm[8]+5670*cm[2]^2*(700*cm[3]*cm[4]^2+560*cm[3]^2*cm[5]-14*cm[5]*cm[6]-10*cm[4]*cm[7]-5*cm[3]*cm[8])+700*cm[3]^2*cm[9]-35*cm[6]*cm[9]-3150*cm[2]^3*(5600*cm[3]^3-504*cm[4]*cm[5]-336*cm[3]*cm[6]+cm[9])+210*cm[2]*(16800*cm[3]^3*cm[4]-945*cm[4]^2*cm[5]-252*cm[3]*(3*cm[5]^2+5*cm[4]*cm[6])-360*cm[3]^2*cm[7]+12*cm[6]*cm[7]+9*cm[5]*cm[8]+5*cm[4]*cm[9])))))

